Amplitudes at Infinity

We investigate the asymptotically large loop-momentum behavior of multi-loop amplitudes in maximally supersymmetric quantum field theories in four dimensions. We check residue-theorem identities among color-dressed leading singularities in $\mathcal{N}=4$ supersymmetric Yang-Mills theory to demonstrate the absence of poles at infinity of all MHV amplitudes through three loops. Considering the same test for $\mathcal{N}=8$ supergravity leads us to discover that this theory does support non-vanishing residues at infinity starting at two loops, and the degree of these poles grow arbitrarily with multiplicity. This causes a tension between simultaneously manifesting ultraviolet finiteness---which would be automatic in a representation obtained by color-kinematic duality---and gauge invariance---which would follow from unitarity-based methods.

==> anc/amplitudes_at_infinity.m <==
(* ::Package:: *)

(*******************************************************************************************)
(*******************************************************************************************)
(*                                                                                         *)
(* Ancillary file to "Amplitudes at Infinity"                                              *)
(*  by Jacob L. Bourjaily, Enrico Herrmann, and Jaroslav Trnka                             *)
(*   [arXiv:1812.nnnnn].                                                                   *)
(*                                                                                         *)
(*******************************************************************************************)
(*******************************************************************************************)


(*******************************************************************************************)
(*******************************************************************************************)
(*                                                                                         *)
(* All families of two- and three-loop (MHV-colored) leading singularities of N=4 SYM      *)
(*                                                                                         *)
(*******************************************************************************************)
(*                                                                                         *)
(* Below are the data encoding all MHV-colored leading singularities                       *)
(* at two and three loops. This data is encoded as follows:                                *)
(*                                                                                         *)
(*  {edgeList,functionData}  where                                                         *)
(*     -edgeList: encodes the edges of the on-shell diagram, for which                     *)
(*        -- b[]/w[] denote black/white internal vertices                                  *)
(*        -- p[] denotes a _necessarily massless_ external leg, and                        *)
(*        -- q[] denotes a possibly massive (or even empty) set of external legs           *)
(*                                                                                         *)
(*      -functionData consists of the pair {mhvData,fGraphData}, for which                 *)
(*        -- mhvData represents the DDM-anchored (but not yet permutation-summed)          *)
(*           list of MHV vertices in the diagram. The meaning of "DDM-anchored" is that    *)
(*           the first and last entries of each argument of mhvData must be kept fixed,    *)
(*           while the middle argument ranges should be permuted and summed                *)
(*        -- fGraphData encodes the graph of the structure constants related to a given    *)
(*           DDM representation (corresponding to the DDM-anchored MHV formulae above).    *)
(*                                                                                         *)
(*******************************************************************************************)
(*******************************************************************************************)
twoLoopLSdata={{{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[3]},{b[3],w[4]},{w[4],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]}},{mhvData[{p[2],{p[3],p[4],q[1]},p[1]},{p[2],{q[2]},p[1]},{p[4],{q[3]},p[3]}],fGraphData[{e[4],{e[5],e[8],q[1]},e[1]},{e[3],{q[2]},e[2]},{e[7],{q[3]},e[6]},{e[2],{p[1]},e[1]},{e[4],{p[2]},e[3]},{e[6],{p[3]},e[5]},{e[8],{p[4]},e[7]}]}},{{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[1]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]}},{mhvData[{p[2],{q[2]},p[1]},{p[1],{p[3],q[1]},p[2]},{p[1],{q[3]},p[3]}],fGraphData[{e[3],{q[2]},e[2]},{e[5],{e[6],q[1]},e[4]},{e[8],{q[3]},e[7]},{e[5],{e[8]},e[1]},{e[2],{p[1]},e[1]},{e[4],{p[2]},e[3]},{e[7],{p[3]},e[6]}]}},{{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[4],b[3]},{b[3],w[1]},{p[1],w[2]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]}},{mhvData[{p[2],{q[1]},p[1]},{p[1],{q[2]},p[2]},{p[1],{q[3]},p[2]}],fGraphData[{e[3],{q[1]},e[2]},{e[6],{q[2]},e[5]},{e[8],{q[3]},e[7]},{e[6],{e[8]},e[1]},{e[2],{p[1]},e[1]},{e[4],{p[2]},e[3]},{e[5],{e[7]},e[4]}]}},{{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[3]},{w[3],b[1]},{b[3],w[4]},{w[4],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[2],{q[3]},p[1]},{p[3],{p[4],q[2]},p[2]}],fGraphData[{e[6],{e[8],q[1]},e[1]},{e[3],{q[3]},e[2]},{e[5],{e[7],q[2]},e[4]},{e[2],{p[1]},e[1]},{e[4],{p[2]},e[3]},{e[6],{p[3]},e[5]},{e[8],{p[4]},e[7]}]}},{{{w[1],b[1]},{b[1],w[2]},{w[2],b[2]},{b[2],w[3]},{w[3],w[1]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]}},{mhvData[{p[1],{q[2]},p[2]},{p[2],{p[3],q[1]},p[1]},{p[2],{q[3]},p[3]}],fGraphData[{e[2],{q[2]},e[1]},{e[4],{e[6],q[1]},e[3]},{e[8],{q[3]},e[7]},{e[5],{e[8]},e[1]},{e[3],{p[1]},e[2]},{e[5],{p[2]},e[4]},{e[7],{p[3]},e[6]}]}},{{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[1]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{p[1],w[2]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]}},{mhvData[{p[2],{q[1]},p[1]},{p[1],{q[2]},p[2]},{p[1],{q[3]},p[2]}],fGraphData[{e[3],{q[1]},e[2]},{e[5],{q[2]},e[4]},{e[8],{q[3]},e[7]},{e[5],{e[8]},e[1]},{e[2],{p[1]},e[1]},{e[4],{e[6]},e[3]},{e[7],{p[2]},e[6]}]}}};
threeLoopLSdata={{{{b[4],w[4]},{w[6],b[4]},{w[1],b[2]},{b[2],w[2]},{w[3],w[1]},{w[2],w[5]},{w[4],w[3]},{w[5],w[6]},{w[4],b[3]},{b[3],w[6]},{b[1],w[1]},{w[2],b[1]},{p[1],w[3]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{q[1]},p[1]},{p[2],{q[2]},p[1]},{p[2],{q[3]},p[1]},{p[2],{q[4]},p[1]}],fGraphData[{e[12],{q[1]},e[11]},{e[4],{q[2]},e[3]},{e[10],{q[3]},e[9]},{e[2],{q[4]},e[1]},{e[5],{e[11]},e[3]},{e[6],{e[12]},e[4]},{e[7],{p[1]},e[5]},{e[7],{e[9]},e[1]},{e[8],{p[2]},e[6]},{e[8],{e[10]},e[2]}]}},{{{w[6],b[3]},{b[4],w[6]},{w[1],b[2]},{b[2],w[2]},{w[3],w[1]},{w[2],w[4]},{b[3],w[3]},{w[4],b[4]},{b[3],w[5]},{w[5],b[4]},{b[1],w[1]},{w[2],b[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[4]},{p[4],w[5]},{q[1],b[3]},{q[2],b[4]},{q[3],b[1]},{q[4],b[2]}},{mhvData[{p[3],{q[3]},p[2]},{p[3],{q[4]},p[2]},{p[2],{p[4],q[1]},p[1]},{p[3],{p[4],q[2]},p[1]}],fGraphData[{e[12],{q[3]},e[11]},{e[4],{q[4]},e[3]},{e[7],{e[9],q[1]},e[1]},{e[8],{e[10],q[2]},e[2]},{e[5],{e[11]},e[3]},{e[6],{e[12]},e[4]},{e[7],{p[2]},e[5]},{e[8],{p[3]},e[6]},{e[10],{p[4]},e[9]},{e[2],{p[1]},e[1]}]}},{{{w[6],b[3]},{b[4],w[6]},{b[1],w[2]},{w[2],b[2]},{w[3],b[1]},{b[2],w[4]},{b[3],w[3]},{w[4],b[4]},{b[3],w[5]},{w[5],b[4]},{w[1],b[1]},{b[2],w[1]},{p[1],w[6]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{p[5],w[5]},{p[6],w[1]},{q[1],b[3]},{q[2],b[4]},{q[3],b[1]},{q[4],b[2]}},{mhvData[{p[3],{p[6],q[3]},p[2]},{p[4],{p[6],q[4]},p[2]},{p[3],{p[5],q[1]},p[1]},{p[4],{p[5],q[2]},p[1]}],fGraphData[{e[5],{e[11],q[3]},e[3]},{e[6],{e[12],q[4]},e[4]},{e[7],{e[9],q[1]},e[1]},{e[8],{e[10],q[2]},e[2]},{e[12],{p[6]},e[11]},{e[4],{p[2]},e[3]},{e[7],{p[3]},e[5]},{e[8],{p[4]},e[6]},{e[10],{p[5]},e[9]},{e[2],{p[1]},e[1]}]}},{{{w[2],b[2]},{b[3],w[2]},{w[1],b[4]},{w[6],b[1]},{b[4],w[6]},{w[4],w[1]},{b[1],w[5]},{b[2],w[4]},{w[5],b[3]},{b[2],w[3]},{w[3],b[3]},{b[1],w[1]},{p[1],w[2]},{p[2],w[6]},{p[3],w[4]},{p[4],w[5]},{p[5],w[3]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{mhvData[{p[4],{p[3],q[3]},p[2]},{p[3],{p[5],q[1]},p[1]},{p[4],{p[5],q[2]},p[1]},{p[2],{q[4]},p[3]}],fGraphData[{e[7],{e[12],q[3]},e[4]},{e[8],{e[10],q[1]},e[1]},{e[9],{e[11],q[2]},e[2]},{e[5],{q[4]},e[3]},{e[6],{e[12]},e[3]},{e[2],{p[1]},e[1]},{e[11],{p[5]},e[10]},{e[8],{p[3]},e[6]},{e[9],{p[4]},e[7]},{e[5],{p[2]},e[4]}]}},{{{b[2],w[2]},{w[3],b[2]},{w[1],b[4]},{w[6],b[1]},{b[4],w[6]},{w[4],w[1]},{b[1],w[5]},{w[2],w[4]},{w[5],w[3]},{w[2],b[3]},{b[3],w[3]},{b[1],w[1]},{p[1],w[6]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[3],{q[2]},p[2]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[2]}],fGraphData[{e[7],{e[12],q[1]},e[4]},{e[2],{q[2]},e[1]},{e[11],{q[3]},e[10]},{e[5],{q[4]},e[3]},{e[6],{e[12]},e[3]},{e[8],{e[10]},e[1]},{e[9],{e[11]},e[2]},{e[8],{p[2]},e[6]},{e[9],{p[3]},e[7]},{e[5],{p[1]},e[4]}]}},{{{b[3],w[2]},{w[5],b[3]},{w[1],b[1]},{b[1],w[6]},{w[6],b[2]},{w[2],w[1]},{b[2],w[4]},{w[4],w[5]},{w[2],b[4]},{b[4],w[5]},{b[2],w[3]},{w[3],w[1]},{p[1],w[6]},{p[2],w[4]},{p[3],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{q[2]},p[3]},{p[2],{p[3],q[1]},p[1]},{p[2],{q[3]},p[3]},{p[2],{q[4]},p[3]}],fGraphData[{e[4],{q[2]},e[3]},{e[7],{e[11],q[1]},e[5]},{e[2],{q[3]},e[1]},{e[10],{q[4]},e[9]},{e[6],{e[12]},e[3]},{e[6],{e[9]},e[1]},{e[12],{p[3]},e[11]},{e[8],{p[2]},e[7]},{e[8],{e[10]},e[2]},{e[5],{p[1]},e[4]}]}},{{{w[4],b[1]},{b[4],w[4]},{w[1],b[2]},{b[2],w[6]},{w[6],b[3]},{b[1],w[1]},{b[3],w[3]},{w[3],b[4]},{b[1],w[5]},{w[5],b[4]},{b[3],w[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[6]},{p[3],w[3]},{p[4],w[5]},{p[5],w[2]},{q[1],b[1]},{q[2],b[4]},{q[3],b[3]},{q[4],b[2]}},{mhvData[{p[5],{p[4],q[1]},p[1]},{p[2],{q[4]},p[5]},{p[3],{p[5],q[3]},p[2]},{p[3],{p[4],q[2]},p[1]}],fGraphData[{e[6],{e[9],q[1]},e[1]},{e[4],{q[4]},e[3]},{e[7],{e[11],q[3]},e[5]},{e[8],{e[10],q[2]},e[2]},{e[6],{e[12]},e[3]},{e[12],{p[5]},e[11]},{e[8],{p[3]},e[7]},{e[2],{p[1]},e[1]},{e[10],{p[4]},e[9]},{e[5],{p[2]},e[4]}]}},{{{b[2],w[2]},{w[6],b[2]},{w[1],w[3]},{w[3],b[4]},{b[4],w[4]},{w[2],w[1]},{w[4],w[5]},{w[5],w[6]},{w[2],b[3]},{b[3],w[6]},{w[4],b[1]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{q[1]},p[2]},{p[2],{q[2]},p[1]},{p[2],{q[3]},p[1]},{p[2],{q[4]},p[1]}],fGraphData[{e[12],{q[1]},e[11]},{e[2],{q[2]},e[1]},{e[10],{q[3]},e[9]},{e[5],{q[4]},e[4]},{e[6],{e[12]},e[3]},{e[6],{e[9]},e[1]},{e[4],{p[1]},e[3]},{e[7],{e[11]},e[5]},{e[8],{p[2]},e[7]},{e[8],{e[10]},e[2]}]}},{{{w[5],b[1]},{b[3],w[5]},{w[1],w[2]},{w[2],b[4]},{b[4],w[3]},{b[1],w[1]},{w[3],w[4]},{w[4],b[3]},{b[1],w[6]},{w[6],b[3]},{w[3],b[2]},{b[2],w[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{p[4],w[6]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[1]},p[1]},{p[2],{q[3]},p[3]},{p[3],{p[4],q[2]},p[1]},{p[3],{q[4]},p[2]}],fGraphData[{e[6],{e[9],q[1]},e[1]},{e[12],{q[3]},e[11]},{e[8],{e[10],q[2]},e[2]},{e[5],{q[4]},e[4]},{e[6],{e[12]},e[3]},{e[4],{p[2]},e[3]},{e[7],{e[11]},e[5]},{e[8],{p[3]},e[7]},{e[2],{p[1]},e[1]},{e[10],{p[4]},e[9]}]}},{{{b[4],w[2]},{b[1],w[6]},{w[6],b[4]},{w[1],b[2]},{b[2],w[5]},{w[5],b[3]},{w[2],w[1]},{w[4],b[1]},{b[3],w[4]},{w[2],b[1]},{b[3],w[3]},{w[3],w[1]},{p[1],w[6]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[2],{q[3]},p[4]},{p[3],{p[4],q[2]},p[2]},{p[1],{q[4]},p[4]}],fGraphData[{e[8],{e[10],q[1]},e[2]},{e[5],{q[3]},e[4]},{e[9],{e[11],q[2]},e[6]},{e[3],{q[4]},e[1]},{e[7],{e[12]},e[4]},{e[7],{e[10]},e[1]},{e[12],{p[4]},e[11]},{e[9],{p[3]},e[8]},{e[6],{p[2]},e[5]},{e[3],{p[1]},e[2]}]}},{{{w[5],b[1]},{w[2],b[4]},{b[4],w[5]},{w[1],b[2]},{b[2],w[6]},{w[6],b[3]},{b[1],w[1]},{w[4],w[2]},{b[3],w[4]},{b[1],w[2]},{b[3],w[3]},{w[3],w[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{mhvData[{p[4],{p[3],q[1]},p[1]},{p[2],{q[3]},p[4]},{p[3],{p[4],q[2]},p[2]},{p[1],{q[4]},p[3]}],fGraphData[{e[7],{e[10],q[1]},e[1]},{e[5],{q[3]},e[4]},{e[9],{e[11],q[2]},e[6]},{e[3],{q[4]},e[2]},{e[7],{e[12]},e[4]},{e[8],{e[10]},e[2]},{e[12],{p[4]},e[11]},{e[9],{p[3]},e[8]},{e[3],{p[1]},e[1]},{e[6],{p[2]},e[5]}]}},{{{b[3],w[2]},{b[1],w[6]},{w[6],b[3]},{w[1],w[3]},{w[3],b[4]},{b[4],w[4]},{w[2],w[1]},{w[5],b[1]},{w[4],w[5]},{w[2],b[1]},{w[4],b[2]},{b[2],w[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[1],{q[3]},p[2]},{p[3],{q[4]},p[2]}],fGraphData[{e[8],{e[10],q[1]},e[2]},{e[12],{q[2]},e[11]},{e[3],{q[3]},e[1]},{e[6],{q[4]},e[5]},{e[7],{e[12]},e[4]},{e[7],{e[10]},e[1]},{e[5],{p[2]},e[4]},{e[9],{e[11]},e[6]},{e[9],{p[3]},e[8]},{e[3],{p[1]},e[2]}]}},{{{w[6],b[1]},{w[2],b[4]},{b[4],w[6]},{w[1],w[3]},{w[3],b[3]},{b[3],w[4]},{b[1],w[1]},{w[5],w[2]},{w[4],w[5]},{b[1],w[2]},{w[4],b[2]},{b[2],w[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[3]}],fGraphData[{e[7],{e[10],q[1]},e[1]},{e[12],{q[2]},e[11]},{e[6],{q[3]},e[5]},{e[3],{q[4]},e[2]},{e[7],{e[12]},e[4]},{e[8],{e[10]},e[2]},{e[5],{p[2]},e[4]},{e[9],{e[11]},e[6]},{e[9],{p[3]},e[8]},{e[3],{p[1]},e[1]}]}},{{{w[1],b[3]},{b[3],w[3]},{w[6],w[2]},{b[1],w[5]},{w[5],b[4]},{b[4],w[6]},{w[2],w[1]},{w[4],b[1]},{w[3],w[4]},{w[3],b[2]},{b[2],w[1]},{w[2],b[1]},{p[1],w[6]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[1],q[1]},p[2]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[1]},{p[1],{q[4]},p[2]}],fGraphData[{e[8],{e[12],q[1]},e[4]},{e[11],{q[2]},e[10]},{e[2],{q[3]},e[1]},{e[6],{q[4]},e[5]},{e[7],{e[11]},e[1]},{e[7],{e[12]},e[3]},{e[9],{e[10]},e[2]},{e[9],{p[3]},e[8]},{e[5],{p[2]},e[4]},{e[6],{p[1]},e[3]}]}},{{{b[1],w[3]},{w[3],b[3]},{w[6],w[1]},{b[2],w[5]},{w[5],b[4]},{b[4],w[6]},{w[1],b[1]},{w[4],b[2]},{b[3],w[4]},{b[3],w[2]},{w[2],b[1]},{w[1],b[2]},{p[1],w[3]},{p[2],w[6]},{p[3],w[5]},{p[4],w[4]},{p[5],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{mhvData[{p[2],{p[5],q[1]},p[1]},{p[4],{p[2],q[3]},p[3]},{p[4],{p[5],q[2]},p[1]},{p[2],{q[4]},p[3]}],fGraphData[{e[7],{e[11],q[1]},e[1]},{e[8],{e[12],q[3]},e[4]},{e[9],{e[10],q[2]},e[2]},{e[6],{q[4]},e[5]},{e[7],{e[12]},e[3]},{e[11],{p[5]},e[10]},{e[2],{p[1]},e[1]},{e[9],{p[4]},e[8]},{e[5],{p[3]},e[4]},{e[6],{p[2]},e[3]}]}},{{{b[2],w[2]},{w[4],b[2]},{w[2],w[1]},{w[3],w[4]},{w[1],w[5]},{w[6],w[3]},{w[5],b[4]},{b[4],w[6]},{w[2],b[3]},{b[3],w[4]},{w[1],b[1]},{b[1],w[3]},{p[1],w[5]},{p[2],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{q[1]},p[1]},{p[2],{q[2]},p[1]},{p[2],{q[3]},p[1]},{p[2],{q[4]},p[1]}],fGraphData[{e[12],{q[1]},e[11]},{e[2],{q[2]},e[1]},{e[10],{q[3]},e[9]},{e[8],{q[4]},e[7]},{e[5],{e[11]},e[3]},{e[3],{e[9]},e[1]},{e[6],{e[12]},e[4]},{e[4],{e[10]},e[2]},{e[7],{p[1]},e[5]},{e[8],{p[2]},e[6]}]}},{{{w[3],b[1]},{b[2],w[3]},{b[1],w[1]},{w[2],b[2]},{w[1],w[5]},{w[6],w[2]},{w[5],b[4]},{b[4],w[6]},{b[1],w[4]},{w[4],b[2]},{w[1],b[3]},{b[3],w[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[6]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[1]},p[1]},{p[3],{p[4],q[2]},p[1]},{p[3],{q[3]},p[2]},{p[3],{q[4]},p[2]}],fGraphData[{e[3],{e[9],q[1]},e[1]},{e[4],{e[10],q[2]},e[2]},{e[12],{q[3]},e[11]},{e[8],{q[4]},e[7]},{e[5],{e[11]},e[3]},{e[6],{e[12]},e[4]},{e[2],{p[1]},e[1]},{e[10],{p[4]},e[9]},{e[7],{p[2]},e[5]},{e[8],{p[3]},e[6]}]}},{{{b[2],w[2]},{w[4],b[2]},{w[1],b[4]},{w[5],w[3]},{b[4],w[5]},{w[2],w[1]},{w[3],w[4]},{w[2],b[3]},{b[3],w[4]},{w[3],b[1]},{b[1],w[6]},{w[6],w[1]},{p[1],w[5]},{p[2],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{q[1]},p[1]},{p[1],{q[2]},p[2]},{p[1],{q[3]},p[2]},{p[1],{q[4]},p[2]}],fGraphData[{e[11],{q[1]},e[10]},{e[2],{q[2]},e[1]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[3]},{e[6],{e[12]},e[3]},{e[6],{e[8]},e[1]},{e[7],{e[10]},e[4]},{e[7],{e[9]},e[2]},{e[5],{p[1]},e[4]},{e[12],{p[2]},e[11]}]}},{{{w[4],b[1]},{b[2],w[4]},{w[1],b[4]},{w[3],w[2]},{b[4],w[3]},{b[1],w[1]},{w[2],b[2]},{b[1],w[5]},{w[5],b[2]},{w[2],b[3]},{b[3],w[6]},{w[6],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[3],q[1]},p[1]},{p[2],{p[3],q[2]},p[1]},{p[4],{q[3]},p[2]},{p[2],{q[4]},p[4]}],fGraphData[{e[6],{e[8],q[1]},e[1]},{e[7],{e[9],q[2]},e[2]},{e[11],{q[3]},e[10]},{e[5],{q[4]},e[3]},{e[6],{e[12]},e[3]},{e[7],{e[10]},e[4]},{e[5],{p[2]},e[4]},{e[2],{p[1]},e[1]},{e[9],{p[3]},e[8]},{e[12],{p[4]},e[11]}]}},{{{b[1],w[6]},{b[4],w[3]},{w[6],b[4]},{w[5],w[1]},{w[2],b[2]},{b[2],w[5]},{w[1],b[1]},{w[3],w[2]},{w[3],w[4]},{w[4],b[1]},{w[1],b[3]},{b[3],w[2]},{p[1],w[6]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[3]}],fGraphData[{e[7],{e[10],q[1]},e[1]},{e[6],{q[2]},e[5]},{e[12],{q[3]},e[11]},{e[3],{q[4]},e[2]},{e[7],{e[11]},e[4]},{e[8],{e[12]},e[5]},{e[8],{e[9]},e[2]},{e[10],{p[3]},e[9]},{e[6],{p[2]},e[4]},{e[3],{p[1]},e[1]}]}},{{{w[2],w[6]},{b[2],w[4]},{w[6],b[2]},{b[4],w[1]},{w[3],w[5]},{w[5],b[4]},{w[1],w[2]},{w[4],w[3]},{w[4],b[3]},{b[3],w[2]},{w[1],b[1]},{b[1],w[3]},{p[1],w[6]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{q[1]},p[1]},{p[1],{q[2]},p[2]},{p[1],{q[3]},p[2]},{p[2],{q[4]},p[1]}],fGraphData[{e[12],{q[1]},e[11]},{e[3],{q[2]},e[2]},{e[10],{q[3]},e[9]},{e[6],{q[4]},e[4]},{e[7],{e[11]},e[4]},{e[7],{e[10]},e[1]},{e[8],{e[12]},e[5]},{e[8],{e[9]},e[2]},{e[6],{p[2]},e[5]},{e[3],{p[1]},e[1]}]}},{{{w[1],b[4]},{w[4],b[2]},{b[4],w[4]},{w[6],b[1]},{w[2],b[3]},{b[3],w[6]},{b[1],w[1]},{b[2],w[2]},{b[2],w[5]},{w[5],w[1]},{b[1],w[3]},{w[3],w[2]},{p[1],w[4]},{p[2],w[6]},{p[3],w[5]},{p[4],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[2]},p[2]},{p[4],{p[3],q[1]},p[1]},{p[2],{q[3]},p[4]},{p[1],{q[4]},p[3]}],fGraphData[{e[7],{e[11],q[2]},e[4]},{e[8],{e[9],q[1]},e[2]},{e[6],{q[3]},e[5]},{e[3],{q[4]},e[1]},{e[7],{e[10]},e[1]},{e[8],{e[12]},e[5]},{e[12],{p[4]},e[11]},{e[3],{p[1]},e[2]},{e[10],{p[3]},e[9]},{e[6],{p[2]},e[4]}]}},{{{b[4],w[2]},{b[1],w[4]},{w[4],b[4]},{w[2],w[1]},{w[3],b[1]},{w[1],w[5]},{w[6],w[3]},{w[5],b[3]},{b[3],w[6]},{w[2],b[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[3],{q[2]},p[2]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[2]}],fGraphData[{e[5],{e[10],q[1]},e[2]},{e[12],{q[2]},e[11]},{e[9],{q[3]},e[8]},{e[3],{q[4]},e[1]},{e[6],{e[11]},e[4]},{e[4],{e[10]},e[1]},{e[7],{e[12]},e[5]},{e[3],{p[1]},e[2]},{e[8],{p[2]},e[6]},{e[9],{p[3]},e[7]}]}},{{{b[1],w[6]},{b[3],w[3]},{w[6],b[3]},{b[4],w[1]},{w[2],w[4]},{w[4],b[4]},{w[1],w[5]},{b[2],w[2]},{w[5],b[2]},{w[3],b[1]},{w[1],b[1]},{w[3],w[2]},{p[1],w[6]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[3],{q[2]},p[2]},{p[1],{q[3]},p[2]},{p[2],{q[4]},p[3]}],fGraphData[{e[10],{e[11],q[1]},e[1]},{e[9],{q[2]},e[8]},{e[3],{q[3]},e[2]},{e[6],{q[4]},e[4]},{e[7],{e[11]},e[4]},{e[8],{e[12]},e[5]},{e[10],{e[12]},e[2]},{e[6],{p[2]},e[5]},{e[9],{p[3]},e[7]},{e[3],{p[1]},e[1]}]}},{{{w[2],w[5]},{w[6],b[1]},{w[5],b[4]},{b[4],w[6]},{w[1],w[2]},{b[1],w[3]},{b[3],w[1]},{w[3],w[4]},{w[4],b[3]},{b[1],w[2]},{w[3],b[2]},{b[2],w[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[1],q[1]},p[2]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[1]},{p[2],{q[4]},p[1]}],fGraphData[{e[6],{e[10],q[1]},e[2]},{e[12],{q[2]},e[11]},{e[9],{q[3]},e[7]},{e[4],{q[4]},e[3]},{e[7],{e[12]},e[5]},{e[5],{e[10]},e[1]},{e[8],{e[11]},e[6]},{e[9],{p[3]},e[8]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}},{{{w[1],w[5]},{w[6],b[2]},{w[5],b[4]},{b[4],w[6]},{b[1],w[1]},{b[2],w[2]},{w[4],b[1]},{w[2],b[3]},{b[3],w[4]},{b[2],w[1]},{w[2],w[3]},{w[3],b[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{p[4],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[2]},p[1]},{p[4],{p[1],q[1]},p[2]},{p[3],{q[3]},p[4]},{p[2],{q[4]},p[1]}],fGraphData[{e[7],{e[12],q[2]},e[5]},{e[6],{e[10],q[1]},e[2]},{e[9],{q[3]},e[8]},{e[4],{q[4]},e[3]},{e[5],{e[10]},e[1]},{e[8],{e[11]},e[6]},{e[12],{p[4]},e[11]},{e[9],{p[3]},e[7]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}},{{{b[4],w[2]},{b[2],w[6]},{w[6],b[4]},{w[1],b[3]},{w[3],b[1]},{b[3],w[3]},{w[4],w[1]},{b[1],w[5]},{w[2],w[4]},{w[5],b[2]},{w[2],b[2]},{b[1],w[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[4]},{p[4],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[3],q[2]},p[2]},{p[4],{p[3],q[1]},p[1]},{p[2],{q[3]},p[3]},{p[1],{q[4]},p[3]}],fGraphData[{e[8],{e[12],q[2]},e[5]},{e[10],{e[11],q[1]},e[2]},{e[6],{q[3]},e[4]},{e[3],{q[4]},e[1]},{e[7],{e[12]},e[4]},{e[9],{e[11]},e[1]},{e[6],{p[2]},e[5]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]},{e[3],{p[1]},e[2]}]}},{{{w[6],b[2]},{w[2],b[3]},{b[3],w[6]},{w[1],b[4]},{w[3],b[1]},{b[4],w[3]},{w[4],w[1]},{b[1],w[5]},{b[2],w[4]},{w[5],w[2]},{b[2],w[2]},{b[1],w[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[4]},{p[4],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[3],q[2]},p[2]},{p[3],{p[4],q[1]},p[1]},{p[1],{q[3]},p[4]},{p[2],{q[4]},p[3]}],fGraphData[{e[8],{e[12],q[2]},e[5]},{e[9],{e[11],q[1]},e[1]},{e[3],{q[3]},e[2]},{e[6],{q[4]},e[4]},{e[7],{e[12]},e[4]},{e[10],{e[11]},e[2]},{e[6],{p[2]},e[5]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]},{e[3],{p[1]},e[1]}]}},{{{b[2],w[4]},{b[4],w[2]},{w[4],b[4]},{w[3],b[1]},{w[1],b[2]},{w[2],w[3]},{b[1],w[5]},{w[6],w[1]},{w[5],b[3]},{b[3],w[6]},{w[2],b[2]},{b[1],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[6]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[2]},p[2]},{p[4],{p[2],q[1]},p[1]},{p[4],{q[3]},p[3]},{p[1],{q[4]},p[2]}],fGraphData[{e[7],{e[12],q[2]},e[4]},{e[5],{e[11],q[1]},e[1]},{e[10],{q[3]},e[9]},{e[3],{q[4]},e[2]},{e[8],{e[12]},e[5]},{e[6],{e[11]},e[2]},{e[6],{p[2]},e[4]},{e[3],{p[1]},e[1]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]}]}},{{{w[2],b[3]},{w[6],b[2]},{b[3],w[6]},{w[3],b[1]},{w[1],w[2]},{b[2],w[3]},{b[1],w[4]},{w[5],w[1]},{w[4],b[4]},{b[4],w[5]},{b[2],w[2]},{b[1],w[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[4]},{p[4],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[2]},p[2]},{p[2],{p[4],q[1]},p[1]},{p[1],{q[3]},p[4]},{p[4],{q[4]},p[3]}],fGraphData[{e[7],{e[12],q[2]},e[4]},{e[6],{e[11],q[1]},e[2]},{e[3],{q[3]},e[1]},{e[10],{q[4]},e[9]},{e[8],{e[12]},e[5]},{e[5],{e[11]},e[1]},{e[6],{p[2]},e[4]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]},{e[3],{p[1]},e[2]}]}},{{{b[1],w[2]},{b[2],w[1]},{w[2],w[5]},{w[6],b[2]},{w[5],b[4]},{b[4],w[6]},{w[3],b[1]},{w[1],w[4]},{b[3],w[3]},{w[4],b[3]},{w[2],b[2]},{w[1],b[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[2],{p[1],q[2]},p[4]},{p[4],{q[3]},p[3]},{p[2],{q[4]},p[1]}],fGraphData[{e[7],{e[12],q[1]},e[1]},{e[4],{e[11],q[2]},e[2]},{e[10],{q[3]},e[9]},{e[6],{q[4]},e[5]},{e[8],{e[12]},e[2]},{e[3],{e[11]},e[1]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]},{e[5],{p[1]},e[3]},{e[6],{p[2]},e[4]}]}},{{{w[3],b[4]},{b[4],w[6]},{b[1],w[4]},{w[4],w[3]},{w[5],b[1]},{w[6],w[5]},{w[2],b[2]},{b[2],w[3]},{w[6],b[3]},{b[3],w[2]},{w[1],b[1]},{w[2],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[2]},{p[2],{q[4]},p[1]}],fGraphData[{e[5],{e[11],q[1]},e[3]},{e[8],{q[2]},e[7]},{e[10],{q[3]},e[9]},{e[2],{q[4]},e[1]},{e[12],{p[3]},e[11]},{e[10],{e[12]},e[7]},{e[4],{e[8]},e[1]},{e[4],{p[1]},e[3]},{e[6],{p[2]},e[5]},{e[6],{e[9]},e[2]}]}},{{{w[3],b[4]},{b[4],w[5]},{w[1],w[4]},{w[4],w[3]},{b[3],w[1]},{w[5],b[3]},{w[2],b[2]},{b[2],w[3]},{w[5],w[6]},{w[6],w[2]},{b[1],w[1]},{w[2],b[1]},{p[1],w[4]},{p[2],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{q[1]},p[1]},{p[1],{q[2]},p[2]},{p[2],{q[3]},p[1]},{p[2],{q[4]},p[1]}],fGraphData[{e[12],{q[1]},e[11]},{e[8],{q[2]},e[7]},{e[6],{q[3]},e[5]},{e[2],{q[4]},e[1]},{e[5],{e[11]},e[3]},{e[10],{e[12]},e[7]},{e[4],{e[8]},e[1]},{e[4],{p[1]},e[3]},{e[6],{e[9]},e[2]},{e[10],{p[2]},e[9]}]}},{{{b[3],w[6]},{w[6],b[4]},{b[1],w[3]},{w[3],b[3]},{w[4],b[1]},{b[4],w[4]},{b[2],w[2]},{w[2],b[3]},{b[4],w[5]},{w[5],b[2]},{w[1],b[1]},{b[2],w[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[4]},{p[4],w[2]},{p[5],w[5]},{p[6],w[1]},{q[1],b[3]},{q[2],b[4]},{q[3],b[1]},{q[4],b[2]}},{mhvData[{p[3],{p[6],q[3]},p[2]},{p[5],{p[6],q[4]},p[4]},{p[2],{p[4],q[1]},p[1]},{p[3],{p[5],q[2]},p[1]}],fGraphData[{e[5],{e[11],q[3]},e[3]},{e[10],{e[12],q[4]},e[7]},{e[4],{e[8],q[1]},e[1]},{e[6],{e[9],q[2]},e[2]},{e[12],{p[6]},e[11]},{e[8],{p[4]},e[7]},{e[4],{p[2]},e[3]},{e[6],{p[3]},e[5]},{e[10],{p[5]},e[9]},{e[2],{p[1]},e[1]}]}},{{{b[1],w[4]},{w[4],w[5]},{w[3],b[1]},{b[2],w[3]},{w[2],b[2]},{b[4],w[2]},{w[5],b[4]},{w[1],b[1]},{w[5],b[3]},{b[3],w[1]},{w[1],w[6]},{w[6],b[2]},{p[1],w[4]},{p[2],w[3]},{p[3],w[2]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[1]},p[1]},{p[3],{p[4],q[2]},p[2]},{p[4],{q[3]},p[1]},{p[1],{q[4]},p[3]}],fGraphData[{e[3],{e[8],q[1]},e[1]},{e[5],{e[12],q[2]},e[4]},{e[10],{q[3]},e[9]},{e[7],{q[4]},e[6]},{e[10],{e[11]},e[8]},{e[6],{p[3]},e[5]},{e[4],{p[2]},e[3]},{e[2],{p[1]},e[1]},{e[7],{e[9]},e[2]},{e[12],{p[4]},e[11]}]}},{{{b[1],w[5]},{w[5],b[2]},{b[2],w[2]},{w[2],w[3]},{w[4],b[1]},{w[3],b[4]},{b[4],w[4]},{b[2],w[6]},{w[6],w[1]},{w[1],b[1]},{w[3],b[3]},{b[3],w[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[2],{p[4],q[2]},p[1]},{p[4],{q[3]},p[2]},{p[3],{q[4]},p[2]}],fGraphData[{e[5],{e[10],q[1]},e[1]},{e[3],{e[8],q[2]},e[2]},{e[12],{q[3]},e[11]},{e[7],{q[4]},e[6]},{e[10],{e[12]},e[9]},{e[4],{p[2]},e[3]},{e[6],{e[11]},e[4]},{e[7],{p[3]},e[5]},{e[2],{p[1]},e[1]},{e[9],{p[4]},e[8]}]}},{{{b[1],w[5]},{w[5],w[2]},{w[2],b[2]},{b[2],w[3]},{w[4],b[1]},{w[3],b[4]},{b[4],w[4]},{w[2],b[3]},{b[3],w[1]},{w[1],b[1]},{w[3],w[6]},{w[6],w[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[3],{q[2]},p[1]},{p[3],{q[3]},p[1]},{p[2],{q[4]},p[3]}],fGraphData[{e[5],{e[10],q[1]},e[1]},{e[4],{q[2]},e[3]},{e[9],{q[3]},e[8]},{e[7],{q[4]},e[6]},{e[10],{e[12]},e[9]},{e[3],{e[8]},e[2]},{e[6],{e[11]},e[4]},{e[7],{p[2]},e[5]},{e[2],{p[1]},e[1]},{e[12],{p[3]},e[11]}]}},{{{w[1],b[3]},{b[3],w[2]},{w[2],b[2]},{b[2],w[3]},{w[4],w[1]},{w[3],b[4]},{b[4],w[4]},{w[2],w[5]},{w[5],b[1]},{b[1],w[1]},{w[3],w[6]},{w[6],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[3],q[1]},p[2]},{p[3],{q[2]},p[2]},{p[2],{q[3]},p[1]},{p[1],{q[4]},p[3]}],fGraphData[{e[10],{e[12],q[1]},e[9]},{e[4],{q[2]},e[3]},{e[2],{q[3]},e[1]},{e[7],{q[4]},e[6]},{e[5],{e[10]},e[1]},{e[3],{e[8]},e[2]},{e[6],{e[11]},e[4]},{e[7],{p[1]},e[5]},{e[9],{p[2]},e[8]},{e[12],{p[3]},e[11]}]}},{{{w[1],w[3]},{w[3],b[2]},{b[2],w[2]},{w[2],b[3]},{b[4],w[1]},{b[3],w[6]},{w[6],b[4]},{b[2],w[4]},{w[4],b[1]},{b[1],w[1]},{b[3],w[5]},{w[5],b[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[6]},{p[4],w[4]},{p[5],w[5]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{mhvData[{p[1],{p[5],q[3]},p[4]},{p[2],{p[4],q[1]},p[1]},{p[3],{p[5],q[2]},p[2]},{p[3],{q[4]},p[1]}],fGraphData[{e[10],{e[12],q[3]},e[9]},{e[3],{e[8],q[1]},e[2]},{e[6],{e[11],q[2]},e[4]},{e[7],{q[4]},e[5]},{e[5],{e[10]},e[1]},{e[4],{p[2]},e[3]},{e[2],{p[1]},e[1]},{e[9],{p[4]},e[8]},{e[12],{p[5]},e[11]},{e[7],{p[3]},e[6]}]}},{{{w[1],b[3]},{b[3],w[3]},{w[3],w[4]},{w[4],b[1]},{b[2],w[1]},{b[1],w[6]},{w[6],b[2]},{w[3],b[4]},{b[4],w[2]},{w[2],w[1]},{b[1],w[5]},{w[5],w[2]},{p[1],w[4]},{p[2],w[6]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[1],{q[3]},p[3]},{p[3],{q[4]},p[1]}],fGraphData[{e[6],{e[11],q[1]},e[4]},{e[7],{q[2]},e[5]},{e[2],{q[3]},e[1]},{e[9],{q[4]},e[8]},{e[5],{e[10]},e[1]},{e[10],{e[12]},e[9]},{e[3],{e[8]},e[2]},{e[4],{p[1]},e[3]},{e[12],{p[3]},e[11]},{e[7],{p[2]},e[6]}]}},{{{w[1],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],w[5]},{w[6],w[1]},{w[5],b[4]},{b[4],w[6]},{w[3],b[2]},{b[2],w[2]},{w[2],w[1]},{w[5],b[3]},{b[3],w[2]},{p[1],w[4]},{p[2],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{q[1]},p[2]},{p[2],{q[2]},p[1]},{p[2],{q[3]},p[1]},{p[2],{q[4]},p[1]}],fGraphData[{e[2],{q[1]},e[1]},{e[9],{q[2]},e[8]},{e[12],{q[3]},e[11]},{e[7],{q[4]},e[6]},{e[5],{e[10]},e[1]},{e[10],{e[12]},e[9]},{e[3],{e[8]},e[2]},{e[4],{p[1]},e[3]},{e[6],{e[11]},e[4]},{e[7],{p[2]},e[5]}]}},{{{w[1],b[2]},{b[2],w[2]},{w[2],w[3]},{w[3],b[3]},{w[6],w[1]},{b[3],w[5]},{w[5],b[4]},{b[4],w[6]},{w[2],b[1]},{b[1],w[1]},{b[3],w[4]},{w[4],b[1]},{p[1],w[3]},{p[2],w[6]},{p[3],w[5]},{p[4],w[4]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[2]},p[1]},{p[1],{q[3]},p[2]},{p[3],{p[4],q[1]},p[1]},{p[2],{q[4]},p[3]}],fGraphData[{e[10],{e[12],q[2]},e[9]},{e[2],{q[3]},e[1]},{e[6],{e[11],q[1]},e[4]},{e[8],{q[4]},e[7]},{e[5],{e[10]},e[1]},{e[3],{e[9]},e[2]},{e[4],{p[1]},e[3]},{e[12],{p[4]},e[11]},{e[7],{p[3]},e[6]},{e[8],{p[2]},e[5]}]}},{{{b[1],w[2]},{w[2],b[2]},{b[2],w[3]},{w[3],b[3]},{w[6],b[1]},{b[3],w[5]},{w[5],b[4]},{b[4],w[6]},{b[2],w[1]},{w[1],b[1]},{b[3],w[4]},{w[4],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[6]},{p[4],w[5]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[5],q[1]},p[1]},{p[2],{p[5],q[2]},p[1]},{p[4],{p[5],q[3]},p[2]},{p[3],{q[4]},p[4]}],fGraphData[{e[5],{e[10],q[1]},e[1]},{e[3],{e[9],q[2]},e[2]},{e[6],{e[11],q[3]},e[4]},{e[8],{q[4]},e[7]},{e[10],{e[12]},e[9]},{e[2],{p[1]},e[1]},{e[4],{p[2]},e[3]},{e[12],{p[5]},e[11]},{e[7],{p[4]},e[6]},{e[8],{p[3]},e[5]}]}},{{{b[4],w[1]},{b[1],w[3]},{w[3],b[4]},{w[4],b[1]},{b[3],w[4]},{w[1],b[2]},{b[2],w[6]},{w[6],b[3]},{w[2],b[1]},{w[1],w[2]},{w[2],w[5]},{w[5],b[3]},{p[1],w[3]},{p[2],w[4]},{p[3],w[6]},{p[4],w[5]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[1]},p[1]},{p[3],{q[3]},p[4]},{p[3],{p[4],q[2]},p[2]},{p[1],{q[4]},p[4]}],fGraphData[{e[4],{e[9],q[1]},e[2]},{e[7],{q[3]},e[6]},{e[8],{e[12],q[2]},e[5]},{e[3],{q[4]},e[1]},{e[6],{e[10]},e[1]},{e[10],{e[11]},e[9]},{e[3],{p[1]},e[2]},{e[5],{p[2]},e[4]},{e[12],{p[4]},e[11]},{e[8],{p[3]},e[7]}]}},{{{w[6],w[1]},{w[2],b[3]},{b[3],w[6]},{w[3],w[2]},{b[4],w[3]},{w[1],b[2]},{b[2],w[5]},{w[5],b[4]},{b[1],w[2]},{w[1],b[1]},{b[1],w[4]},{w[4],b[4]},{p[1],w[6]},{p[2],w[3]},{p[3],w[5]},{p[4],w[4]},{q[1],b[4]},{q[2],b[1]},{q[3],b[2]},{q[4],b[3]}},{mhvData[{p[1],{p[4],q[2]},p[2]},{p[3],{q[3]},p[1]},{p[1],{q[4]},p[2]},{p[3],{p[4],q[1]},p[2]}],fGraphData[{e[10],{e[11],q[2]},e[9]},{e[7],{q[3]},e[6]},{e[3],{q[4]},e[2]},{e[8],{e[12],q[1]},e[5]},{e[6],{e[10]},e[1]},{e[4],{e[9]},e[2]},{e[5],{p[2]},e[4]},{e[12],{p[4]},e[11]},{e[8],{p[3]},e[7]},{e[3],{p[1]},e[1]}]}},{{{b[4],w[1]},{w[2],w[4]},{w[4],b[4]},{b[2],w[2]},{w[5],b[2]},{w[1],w[3]},{w[3],b[3]},{b[3],w[5]},{b[1],w[2]},{w[1],b[1]},{b[1],w[6]},{w[6],w[5]},{p[1],w[4]},{p[2],w[3]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[3],{q[2]},p[1]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[2]}],fGraphData[{e[10],{e[11],q[1]},e[9]},{e[5],{q[2]},e[4]},{e[8],{q[3]},e[7]},{e[3],{q[4]},e[1]},{e[6],{e[10]},e[1]},{e[4],{e[9]},e[2]},{e[7],{p[2]},e[6]},{e[3],{p[1]},e[2]},{e[8],{e[12]},e[5]},{e[12],{p[3]},e[11]}]}},{{{b[4],w[1]},{b[1],w[4]},{w[4],b[4]},{w[5],b[1]},{w[6],w[5]},{w[1],w[3]},{w[3],b[3]},{b[3],w[6]},{w[2],b[1]},{w[1],w[2]},{w[2],b[2]},{b[2],w[6]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[2],{q[3]},p[3]},{p[1],{q[4]},p[3]}],fGraphData[{e[4],{e[9],q[1]},e[2]},{e[12],{q[2]},e[11]},{e[8],{q[3]},e[7]},{e[3],{q[4]},e[1]},{e[6],{e[10]},e[1]},{e[10],{e[11]},e[9]},{e[7],{p[3]},e[6]},{e[3],{p[1]},e[2]},{e[5],{p[2]},e[4]},{e[8],{e[12]},e[5]}]}},{{{b[1],w[3]},{w[3],b[2]},{b[2],w[6]},{b[3],w[4]},{w[6],b[3]},{w[2],b[1]},{b[4],w[2]},{w[4],b[4]},{b[2],w[1]},{w[1],b[1]},{w[4],w[5]},{w[5],w[1]},{p[1],w[3]},{p[2],w[6]},{p[3],w[2]},{p[4],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[2],{p[4],q[2]},p[1]},{p[2],{q[3]},p[4]},{p[4],{q[4]},p[3]}],fGraphData[{e[6],{e[10],q[1]},e[1]},{e[3],{e[9],q[2]},e[2]},{e[5],{q[3]},e[4]},{e[8],{q[4]},e[7]},{e[10],{e[12]},e[9]},{e[7],{p[3]},e[6]},{e[2],{p[1]},e[1]},{e[8],{e[11]},e[4]},{e[12],{p[4]},e[11]},{e[5],{p[2]},e[3]}]}},{{{w[1],b[2]},{b[2],w[2]},{w[2],w[6]},{b[3],w[4]},{w[6],b[3]},{w[3],w[1]},{b[4],w[3]},{w[4],b[4]},{w[2],b[1]},{b[1],w[1]},{w[4],w[5]},{w[5],b[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[1],{q[2]},p[2]},{p[1],{q[3]},p[3]},{p[3],{q[4]},p[2]}],fGraphData[{e[10],{e[12],q[1]},e[9]},{e[2],{q[2]},e[1]},{e[5],{q[3]},e[4]},{e[8],{q[4]},e[7]},{e[6],{e[10]},e[1]},{e[3],{e[9]},e[2]},{e[7],{p[2]},e[6]},{e[8],{e[11]},e[4]},{e[12],{p[3]},e[11]},{e[5],{p[1]},e[3]}]}},{{{w[1],b[2]},{b[2],w[2]},{b[1],w[6]},{b[4],w[5]},{w[6],b[4]},{w[3],w[1]},{b[3],w[3]},{w[5],b[3]},{w[2],b[1]},{b[1],w[1]},{w[4],w[2]},{w[5],w[4]},{p[1],w[6]},{p[2],w[3]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[3],{q[2]},p[2]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[3]}],fGraphData[{e[9],{e[10],q[1]},e[3]},{e[2],{q[2]},e[1]},{e[8],{q[3]},e[7]},{e[5],{q[4]},e[4]},{e[6],{e[10]},e[1]},{e[9],{e[11]},e[2]},{e[7],{p[2]},e[6]},{e[12],{p[3]},e[11]},{e[8],{e[12]},e[4]},{e[5],{p[1]},e[3]}]}},{{{b[1],w[3]},{w[3],b[2]},{w[1],w[6]},{b[4],w[5]},{w[6],b[4]},{w[2],b[1]},{b[3],w[2]},{w[5],b[3]},{b[2],w[1]},{w[1],b[1]},{w[4],b[2]},{w[5],w[4]},{p[1],w[3]},{p[2],w[6]},{p[3],w[2]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[2],{p[4],q[2]},p[1]},{p[4],{q[3]},p[3]},{p[2],{q[4]},p[4]}],fGraphData[{e[6],{e[10],q[1]},e[1]},{e[9],{e[11],q[2]},e[2]},{e[8],{q[3]},e[7]},{e[5],{q[4]},e[4]},{e[9],{e[10]},e[3]},{e[7],{p[3]},e[6]},{e[2],{p[1]},e[1]},{e[12],{p[4]},e[11]},{e[8],{e[12]},e[4]},{e[5],{p[2]},e[3]}]}},{{{b[2],w[3]},{w[3],b[3]},{w[2],b[1]},{b[3],w[2]},{b[1],w[5]},{w[6],b[2]},{w[5],b[4]},{b[4],w[6]},{b[3],w[4]},{w[4],w[1]},{w[1],b[2]},{b[1],w[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[5]},{p[4],w[6]},{p[5],w[4]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{mhvData[{p[3],{p[5],q[3]},p[2]},{p[4],{p[5],q[1]},p[1]},{p[2],{p[5],q[2]},p[1]},{p[4],{q[4]},p[3]}],fGraphData[{e[5],{e[12],q[3]},e[3]},{e[6],{e[11],q[1]},e[1]},{e[4],{e[9],q[2]},e[2]},{e[8],{q[4]},e[7]},{e[11],{e[12]},e[10]},{e[4],{p[2]},e[3]},{e[2],{p[1]},e[1]},{e[10],{p[5]},e[9]},{e[7],{p[3]},e[5]},{e[8],{p[4]},e[6]}]}},{{{w[2],b[2]},{b[2],w[3]},{w[4],b[1]},{w[3],w[4]},{b[1],w[5]},{w[6],w[2]},{w[5],b[4]},{b[4],w[6]},{w[3],b[3]},{b[3],w[1]},{w[1],w[2]},{b[1],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[1]},{p[3],{q[4]},p[2]}],fGraphData[{e[5],{e[12],q[1]},e[3]},{e[2],{q[2]},e[1]},{e[10],{q[3]},e[9]},{e[8],{q[4]},e[7]},{e[11],{e[12]},e[10]},{e[6],{e[11]},e[1]},{e[4],{e[9]},e[2]},{e[4],{p[1]},e[3]},{e[7],{p[2]},e[5]},{e[8],{p[3]},e[6]}]}},{{{w[2],b[3]},{b[3],w[3]},{b[2],w[1]},{w[3],b[2]},{w[1],w[5]},{w[6],w[2]},{w[5],b[4]},{b[4],w[6]},{w[3],w[4]},{w[4],b[1]},{b[1],w[2]},{w[1],b[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[1],q[1]},p[3]},{p[3],{q[2]},p[1]},{p[3],{q[3]},p[2]},{p[2],{q[4]},p[1]}],fGraphData[{e[11],{e[12],q[1]},e[10]},{e[4],{q[2]},e[3]},{e[2],{q[3]},e[1]},{e[8],{q[4]},e[7]},{e[5],{e[12]},e[3]},{e[6],{e[11]},e[1]},{e[4],{e[9]},e[2]},{e[10],{p[3]},e[9]},{e[7],{p[1]},e[5]},{e[8],{p[2]},e[6]}]}},{{{w[6],b[1]},{w[2],b[2]},{b[2],w[6]},{w[5],w[1]},{w[3],b[4]},{b[4],w[5]},{b[1],w[4]},{w[4],w[3]},{w[1],w[2]},{b[1],w[1]},{w[2],b[3]},{b[3],w[3]},{p[1],w[6]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[1],{q[2]},p[2]},{p[3],{q[3]},p[2]},{p[2],{q[4]},p[3]}],fGraphData[{e[7],{e[10],q[1]},e[1]},{e[3],{q[2]},e[2]},{e[12],{q[3]},e[11]},{e[6],{q[4]},e[5]},{e[9],{e[10]},e[4]},{e[9],{e[11]},e[2]},{e[8],{e[12]},e[5]},{e[8],{p[3]},e[7]},{e[6],{p[2]},e[4]},{e[3],{p[1]},e[1]}]}},{{{b[3],w[1]},{w[2],w[5]},{w[5],b[3]},{w[6],b[1]},{w[3],b[4]},{b[4],w[6]},{w[1],w[4]},{w[4],w[3]},{b[1],w[2]},{w[1],b[1]},{w[2],b[2]},{b[2],w[3]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[3],q[1]},p[2]},{p[3],{q[2]},p[1]},{p[1],{q[3]},p[3]},{p[2],{q[4]},p[3]}],fGraphData[{e[9],{e[10],q[1]},e[4]},{e[12],{q[2]},e[11]},{e[3],{q[3]},e[1]},{e[6],{q[4]},e[5]},{e[7],{e[10]},e[1]},{e[9],{e[11]},e[2]},{e[8],{e[12]},e[5]},{e[8],{p[3]},e[7]},{e[3],{p[1]},e[2]},{e[6],{p[2]},e[4]}]}},{{{w[5],b[1]},{w[2],b[3]},{b[3],w[5]},{b[4],w[1]},{b[2],w[6]},{w[6],b[4]},{b[1],w[3]},{w[3],b[2]},{w[1],w[2]},{b[1],w[1]},{w[2],w[4]},{w[4],b[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[3],{p[4],q[2]},p[2]},{p[1],{q[3]},p[4]},{p[2],{q[4]},p[4]}],fGraphData[{e[7],{e[10],q[1]},e[1]},{e[8],{e[12],q[2]},e[5]},{e[3],{q[3]},e[2]},{e[6],{q[4]},e[4]},{e[9],{e[10]},e[4]},{e[9],{e[11]},e[2]},{e[8],{p[3]},e[7]},{e[12],{p[4]},e[11]},{e[3],{p[1]},e[1]},{e[6],{p[2]},e[5]}]}},{{{w[1],b[3]},{b[3],w[2]},{w[3],w[1]},{b[2],w[3]},{b[1],w[6]},{w[5],b[2]},{b[4],w[5]},{w[6],b[4]},{b[1],w[1]},{w[2],b[1]},{w[2],w[4]},{w[4],b[2]},{p[1],w[3]},{p[2],w[6]},{p[3],w[5]},{p[4],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[4],q[2]},p[2]},{p[3],{p[4],q[1]},p[1]},{p[4],{q[3]},p[1]},{p[2],{q[4]},p[3]}],fGraphData[{e[9],{e[10],q[2]},e[5]},{e[6],{e[12],q[1]},e[4]},{e[2],{q[3]},e[1]},{e[8],{q[4]},e[7]},{e[3],{e[9]},e[1]},{e[10],{e[11]},e[2]},{e[4],{p[1]},e[3]},{e[12],{p[4]},e[11]},{e[7],{p[3]},e[6]},{e[8],{p[2]},e[5]}]}},{{{b[1],w[3]},{w[3],b[2]},{w[2],b[1]},{b[3],w[2]},{w[1],w[6]},{w[5],b[3]},{b[4],w[5]},{w[6],b[4]},{w[1],b[1]},{b[2],w[1]},{b[2],w[4]},{w[4],b[3]},{p[1],w[3]},{p[2],w[2]},{p[3],w[6]},{p[4],w[5]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[3],{p[5],q[2]},p[1]},{p[4],{p[5],q[3]},p[2]},{p[3],{q[4]},p[4]}],fGraphData[{e[3],{e[9],q[1]},e[1]},{e[10],{e[11],q[2]},e[2]},{e[6],{e[12],q[3]},e[4]},{e[8],{q[4]},e[7]},{e[9],{e[10]},e[5]},{e[4],{p[2]},e[3]},{e[2],{p[1]},e[1]},{e[12],{p[5]},e[11]},{e[7],{p[4]},e[6]},{e[8],{p[3]},e[5]}]}},{{{b[1],w[4]},{w[4],b[2]},{b[4],w[2]},{b[2],w[3]},{w[3],b[4]},{w[5],b[1]},{w[2],w[6]},{b[3],w[5]},{w[6],b[3]},{b[2],w[1]},{w[1],b[1]},{w[2],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[2],{p[4],q[2]},p[1]},{p[4],{q[3]},p[3]},{p[2],{q[4]},p[4]}],fGraphData[{e[6],{e[11],q[1]},e[1]},{e[4],{e[10],q[2]},e[2]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[3]},{e[11],{e[12]},e[10]},{e[7],{e[12]},e[3]},{e[5],{p[2]},e[4]},{e[2],{p[1]},e[1]},{e[8],{p[3]},e[6]},{e[9],{p[4]},e[7]}]}},{{{w[1],b[2]},{b[2],w[3]},{b[4],w[2]},{w[3],w[4]},{w[4],b[4]},{w[5],w[1]},{w[2],w[6]},{b[3],w[5]},{w[6],b[3]},{w[3],b[1]},{b[1],w[1]},{w[2],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[1],{q[2]},p[2]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[3]}],fGraphData[{e[11],{e[12],q[1]},e[10]},{e[2],{q[2]},e[1]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[3]},{e[6],{e[11]},e[1]},{e[7],{e[12]},e[3]},{e[4],{e[10]},e[2]},{e[5],{p[1]},e[4]},{e[8],{p[2]},e[6]},{e[9],{p[3]},e[7]}]}},{{{w[2],w[5]},{b[3],w[3]},{w[5],b[3]},{w[1],w[4]},{b[2],w[2]},{w[4],b[2]},{b[4],w[1]},{w[3],w[6]},{w[6],b[4]},{b[1],w[2]},{w[3],b[1]},{b[1],w[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[2],{q[2]},p[1]},{p[1],{q[3]},p[3]},{p[3],{q[4]},p[2]}],fGraphData[{e[11],{e[12],q[1]},e[10]},{e[6],{q[2]},e[5]},{e[3],{q[3]},e[2]},{e[9],{q[4]},e[7]},{e[7],{e[12]},e[4]},{e[5],{e[10]},e[1]},{e[8],{e[11]},e[2]},{e[6],{p[2]},e[4]},{e[3],{p[1]},e[1]},{e[9],{p[3]},e[8]}]}},{{{w[2],w[1]},{w[1],b[1]},{b[1],w[3]},{w[5],w[2]},{w[3],w[6]},{b[4],w[5]},{w[6],b[4]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[2]},{w[3],w[4]},{p[1],w[5]},{p[2],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{q[1]},p[1]},{p[1],{q[2]},p[2]},{p[2],{q[3]},p[1]},{p[2],{q[4]},p[1]}],fGraphData[{e[3],{q[1]},e[2]},{e[11],{q[2]},e[10]},{e[9],{q[3]},e[8]},{e[7],{q[4]},e[6]},{e[2],{e[8]},e[1]},{e[4],{e[11]},e[1]},{e[5],{e[12]},e[3]},{e[10],{e[12]},e[9]},{e[6],{p[1]},e[4]},{e[7],{p[2]},e[5]}]}},{{{w[1],b[1]},{b[1],w[3]},{w[3],b[2]},{w[5],w[1]},{b[2],w[6]},{b[4],w[5]},{w[6],b[4]},{b[1],w[4]},{w[4],w[2]},{w[2],b[3]},{b[3],w[1]},{b[2],w[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[6]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[4],q[1]},p[2]},{p[3],{p[4],q[2]},p[1]},{p[2],{q[3]},p[4]},{p[3],{q[4]},p[2]}],fGraphData[{e[2],{e[8],q[1]},e[1]},{e[5],{e[12],q[2]},e[3]},{e[11],{q[3]},e[10]},{e[7],{q[4]},e[6]},{e[4],{e[11]},e[1]},{e[10],{e[12]},e[9]},{e[3],{p[1]},e[2]},{e[9],{p[4]},e[8]},{e[6],{p[2]},e[4]},{e[7],{p[3]},e[5]}]}},{{{b[1],w[1]},{w[1],w[3]},{w[3],b[2]},{w[5],b[1]},{b[2],w[6]},{b[4],w[5]},{w[6],b[4]},{w[1],b[3]},{b[3],w[2]},{w[2],w[4]},{w[4],b[1]},{b[2],w[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[6]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[1]},p[1]},{p[3],{p[4],q[2]},p[1]},{p[4],{q[3]},p[1]},{p[3],{q[4]},p[2]}],fGraphData[{e[4],{e[11],q[1]},e[1]},{e[5],{e[12],q[2]},e[3]},{e[9],{q[3]},e[8]},{e[7],{q[4]},e[6]},{e[2],{e[8]},e[1]},{e[10],{e[12]},e[9]},{e[3],{p[1]},e[2]},{e[11],{p[4]},e[10]},{e[6],{p[2]},e[4]},{e[7],{p[3]},e[5]}]}},{{{b[1],w[1]},{w[5],b[1]},{w[2],b[3]},{b[3],w[5]},{w[1],b[4]},{w[6],w[2]},{b[4],w[6]},{b[2],w[3]},{w[3],b[1]},{w[1],w[4]},{w[4],b[2]},{b[2],w[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[3],q[1]},p[4]},{p[4],{p[2],q[2]},p[3]},{p[1],{q[3]},p[2]},{p[2],{q[4]},p[4]}],fGraphData[{e[2],{e[9],q[1]},e[1]},{e[11],{e[12],q[2]},e[8]},{e[4],{q[3]},e[3]},{e[7],{q[4]},e[5]},{e[5],{e[10]},e[1]},{e[6],{e[12]},e[3]},{e[9],{p[3]},e[8]},{e[11],{p[4]},e[10]},{e[4],{p[1]},e[2]},{e[7],{p[2]},e[6]}]}},{{{w[2],w[1]},{w[5],w[2]},{w[3],b[1]},{b[1],w[5]},{w[1],b[2]},{w[6],w[3]},{b[2],w[6]},{w[4],b[3]},{b[3],w[2]},{w[1],b[4]},{b[4],w[4]},{w[4],w[3]},{p[1],w[5]},{p[2],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{q[1]},p[2]},{p[2],{q[2]},p[1]},{p[1],{q[3]},p[2]},{p[2],{q[4]},p[1]}],fGraphData[{e[4],{q[1]},e[3]},{e[7],{q[2]},e[5]},{e[9],{q[3]},e[8]},{e[11],{q[4]},e[10]},{e[5],{e[10]},e[1]},{e[2],{e[9]},e[1]},{e[6],{e[12]},e[3]},{e[11],{e[12]},e[8]},{e[4],{p[1]},e[2]},{e[7],{p[2]},e[6]}]}},{{{b[1],w[1]},{w[6],b[1]},{w[2],b[2]},{b[2],w[6]},{w[1],w[4]},{b[4],w[2]},{w[4],b[4]},{w[3],w[5]},{w[5],b[1]},{w[1],b[3]},{b[3],w[3]},{w[3],w[2]},{p[1],w[6]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[3],q[1]},p[2]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[2]},{p[2],{q[4]},p[3]}],fGraphData[{e[2],{e[9],q[1]},e[1]},{e[4],{q[2]},e[3]},{e[11],{q[3]},e[10]},{e[7],{q[4]},e[6]},{e[5],{e[10]},e[1]},{e[6],{e[12]},e[3]},{e[11],{e[12]},e[8]},{e[7],{p[2]},e[5]},{e[9],{p[3]},e[8]},{e[4],{p[1]},e[2]}]}},{{{b[1],w[6]},{b[3],w[2]},{w[6],b[3]},{w[3],w[1]},{w[2],w[3]},{w[1],b[4]},{w[5],b[2]},{b[4],w[5]},{w[2],b[2]},{b[2],w[4]},{w[4],b[1]},{w[1],b[1]},{p[1],w[6]},{p[2],w[3]},{p[3],w[5]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[2],q[1]},p[1]},{p[2],{p[4],q[2]},p[3]},{p[1],{q[3]},p[2]},{p[3],{q[4]},p[2]}],fGraphData[{e[11],{e[12],q[1]},e[1]},{e[9],{e[10],q[2]},e[7]},{e[3],{q[3]},e[2]},{e[8],{q[4]},e[6]},{e[6],{e[12]},e[4]},{e[5],{e[9]},e[2]},{e[5],{p[2]},e[4]},{e[11],{p[4]},e[10]},{e[8],{p[3]},e[7]},{e[3],{p[1]},e[1]}]}},{{{b[1],w[5]},{b[2],w[2]},{w[5],b[2]},{b[3],w[1]},{w[2],b[3]},{w[1],w[6]},{b[4],w[3]},{w[6],b[4]},{w[2],w[3]},{w[3],w[4]},{w[4],b[1]},{w[1],b[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],q[1]},p[1]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[2]},{p[2],{q[4]},p[3]}],fGraphData[{e[11],{e[12],q[1]},e[1]},{e[3],{q[2]},e[2]},{e[5],{q[3]},e[4]},{e[8],{q[4]},e[7]},{e[6],{e[12]},e[4]},{e[5],{e[9]},e[2]},{e[9],{e[10]},e[7]},{e[11],{p[3]},e[10]},{e[3],{p[1]},e[1]},{e[8],{p[2]},e[6]}]}},{{{w[2],w[6]},{b[1],w[3]},{w[6],b[1]},{b[2],w[1]},{w[3],b[2]},{w[1],b[4]},{w[5],w[4]},{b[4],w[5]},{w[3],w[4]},{w[4],b[3]},{b[3],w[2]},{w[1],w[2]},{p[1],w[6]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{q[1]},p[2]},{p[2],{q[2]},p[1]},{p[1],{q[3]},p[2]},{p[2],{q[4]},p[1]}],fGraphData[{e[3],{q[1]},e[2]},{e[5],{q[2]},e[4]},{e[11],{q[3]},e[10]},{e[8],{q[4]},e[6]},{e[6],{e[12]},e[4]},{e[11],{e[12]},e[1]},{e[5],{e[9]},e[2]},{e[9],{e[10]},e[7]},{e[8],{p[2]},e[7]},{e[3],{p[1]},e[1]}]}},{{{w[1],b[1]},{w[3],w[1]},{w[2],b[4]},{b[4],w[3]},{b[1],w[5]},{w[6],w[2]},{w[5],b[3]},{b[3],w[6]},{b[2],w[1]},{b[1],w[4]},{w[4],b[2]},{b[2],w[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[6]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[1]},p[1]},{p[4],{p[3],q[2]},p[1]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[3]}],fGraphData[{e[5],{e[10],q[1]},e[1]},{e[11],{e[12],q[2]},e[9]},{e[8],{q[3]},e[7]},{e[4],{q[4]},e[3]},{e[2],{e[9]},e[1]},{e[6],{e[12]},e[3]},{e[4],{p[1]},e[2]},{e[11],{p[4]},e[10]},{e[7],{p[2]},e[5]},{e[8],{p[3]},e[6]}]}},{{{b[1],w[1]},{w[4],b[1]},{w[2],b[4]},{b[4],w[4]},{w[1],w[5]},{w[6],w[2]},{w[5],b[3]},{b[3],w[6]},{w[3],b[1]},{w[1],b[2]},{b[2],w[3]},{w[3],w[2]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[3],q[1]},p[2]},{p[3],{q[2]},p[2]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[3]}],fGraphData[{e[2],{e[9],q[1]},e[1]},{e[11],{q[2]},e[10]},{e[8],{q[3]},e[7]},{e[4],{q[4]},e[3]},{e[5],{e[10]},e[1]},{e[6],{e[12]},e[3]},{e[11],{e[12]},e[9]},{e[4],{p[1]},e[2]},{e[7],{p[2]},e[5]},{e[8],{p[3]},e[6]}]}},{{{w[1],b[1]},{b[1],w[4]},{b[3],w[2]},{w[4],b[3]},{w[6],w[1]},{w[2],w[5]},{w[5],b[4]},{b[4],w[6]},{b[1],w[3]},{w[3],b[2]},{b[2],w[1]},{w[2],b[2]},{p[1],w[4]},{p[2],w[6]},{p[3],w[5]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[4],q[1]},p[2]},{p[2],{p[3],q[2]},p[4]},{p[1],{q[3]},p[3]},{p[2],{q[4]},p[3]}],fGraphData[{e[2],{e[9],q[1]},e[1]},{e[11],{e[12],q[2]},e[10]},{e[4],{q[3]},e[3]},{e[8],{q[4]},e[7]},{e[5],{e[11]},e[1]},{e[6],{e[12]},e[3]},{e[10],{p[4]},e[9]},{e[4],{p[1]},e[2]},{e[7],{p[3]},e[6]},{e[8],{p[2]},e[5]}]}},{{{b[1],w[1]},{w[1],w[4]},{b[2],w[2]},{w[4],b[2]},{w[6],b[1]},{w[2],w[5]},{w[5],b[4]},{b[4],w[6]},{w[1],b[3]},{b[3],w[3]},{w[3],b[1]},{w[2],w[3]},{p[1],w[4]},{p[2],w[6]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[1]},{p[2],{q[4]},p[3]}],fGraphData[{e[5],{e[11],q[1]},e[1]},{e[4],{q[2]},e[3]},{e[10],{q[3]},e[9]},{e[8],{q[4]},e[7]},{e[2],{e[9]},e[1]},{e[6],{e[12]},e[3]},{e[11],{e[12]},e[10]},{e[4],{p[1]},e[2]},{e[7],{p[3]},e[6]},{e[8],{p[2]},e[5]}]}},{{{w[2],b[4]},{w[6],b[1]},{b[4],w[6]},{w[1],w[5]},{b[3],w[3]},{w[5],b[3]},{b[2],w[2]},{w[3],w[4]},{w[4],b[2]},{b[1],w[1]},{w[1],w[2]},{w[3],b[1]},{p[1],w[6]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[3],{q[2]},p[2]},{p[2],{q[3]},p[3]},{p[1],{q[4]},p[2]}],fGraphData[{e[10],{e[12],q[1]},e[2]},{e[9],{q[2]},e[7]},{e[6],{q[3]},e[5]},{e[3],{q[4]},e[1]},{e[10],{e[11]},e[4]},{e[7],{e[11]},e[1]},{e[8],{e[12]},e[5]},{e[9],{p[3]},e[8]},{e[6],{p[2]},e[4]},{e[3],{p[1]},e[2]}]}},{{{w[1],w[6]},{b[2],w[3]},{w[6],b[2]},{b[1],w[5]},{b[4],w[2]},{w[5],b[4]},{b[3],w[1]},{w[2],w[4]},{w[4],b[3]},{w[3],b[1]},{b[1],w[1]},{w[2],w[3]},{p[1],w[6]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[1],q[1]},p[2]},{p[1],{q[2]},p[3]},{p[3],{q[3]},p[1]},{p[2],{q[4]},p[3]}],fGraphData[{e[10],{e[11],q[1]},e[4]},{e[3],{q[2]},e[2]},{e[9],{q[3]},e[7]},{e[6],{q[4]},e[5]},{e[7],{e[11]},e[1]},{e[8],{e[12]},e[5]},{e[10],{e[12]},e[2]},{e[9],{p[3]},e[8]},{e[6],{p[2]},e[4]},{e[3],{p[1]},e[1]}]}},{{{w[2],b[2]},{b[2],w[3]},{b[4],w[2]},{b[1],w[4]},{w[4],b[4]},{w[6],w[1]},{w[3],w[5]},{w[5],b[3]},{b[3],w[6]},{w[1],w[2]},{b[1],w[1]},{w[3],b[1]},{p[1],w[4]},{p[2],w[6]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[3],{q[2]},p[2]},{p[2],{q[3]},p[3]},{p[1],{q[4]},p[2]}],fGraphData[{e[11],{e[12],q[1]},e[4]},{e[2],{q[2]},e[1]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[3]},{e[10],{e[11]},e[6]},{e[3],{e[10]},e[1]},{e[7],{e[12]},e[2]},{e[5],{p[1]},e[4]},{e[8],{p[3]},e[7]},{e[9],{p[2]},e[6]}]}},{{{w[1],b[2]},{b[2],w[2]},{w[6],w[1]},{w[3],b[3]},{b[3],w[6]},{w[5],b[1]},{w[2],w[4]},{w[4],b[4]},{b[4],w[5]},{b[1],w[1]},{w[3],b[1]},{w[2],w[3]},{p[1],w[6]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[3],q[1]},p[2]},{p[3],{q[2]},p[1]},{p[1],{q[3]},p[3]},{p[2],{q[4]},p[3]}],fGraphData[{e[10],{e[11],q[1]},e[6]},{e[2],{q[2]},e[1]},{e[5],{q[3]},e[4]},{e[9],{q[4]},e[8]},{e[3],{e[10]},e[1]},{e[7],{e[12]},e[2]},{e[11],{e[12]},e[4]},{e[8],{p[3]},e[7]},{e[9],{p[2]},e[6]},{e[5],{p[1]},e[3]}]}},{{{b[1],w[3]},{w[3],b[2]},{w[6],b[1]},{w[2],b[3]},{b[3],w[6]},{w[5],w[1]},{b[2],w[4]},{w[4],b[4]},{b[4],w[5]},{w[1],b[1]},{w[2],w[1]},{b[2],w[2]},{p[1],w[3]},{p[2],w[6]},{p[3],w[5]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],q[1]},p[1]},{p[4],{p[3],q[2]},p[1]},{p[2],{q[3]},p[3]},{p[3],{q[4]},p[4]}],fGraphData[{e[3],{e[10],q[1]},e[1]},{e[7],{e[12],q[2]},e[2]},{e[5],{q[3]},e[4]},{e[9],{q[4]},e[8]},{e[10],{e[11]},e[6]},{e[11],{e[12]},e[4]},{e[2],{p[1]},e[1]},{e[8],{p[4]},e[7]},{e[9],{p[3]},e[6]},{e[5],{p[2]},e[3]}]}},{{{w[1],w[3]},{w[3],b[2]},{b[4],w[1]},{w[2],w[4]},{w[4],b[4]},{w[6],b[1]},{b[2],w[5]},{w[5],b[3]},{b[3],w[6]},{b[1],w[1]},{w[2],b[1]},{b[2],w[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[6]},{p[4],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[2],q[2]},p[3]},{p[4],{p[2],q[1]},p[1]},{p[3],{q[3]},p[4]},{p[2],{q[4]},p[1]}],fGraphData[{e[10],{e[11],q[2]},e[6]},{e[7],{e[12],q[1]},e[2]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[3]},{e[3],{e[10]},e[1]},{e[11],{e[12]},e[4]},{e[2],{p[1]},e[1]},{e[5],{p[2]},e[4]},{e[8],{p[4]},e[7]},{e[9],{p[3]},e[6]}]}},{{{b[2],w[1]},{b[1],w[5]},{w[6],b[2]},{w[5],b[4]},{b[4],w[6]},{w[1],w[4]},{w[3],w[2]},{b[3],w[3]},{w[4],b[3]},{b[1],w[2]},{w[2],b[2]},{w[1],b[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{p[4],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[3],q[2]},p[1]},{p[2],{p[4],q[1]},p[3]},{p[3],{q[3]},p[4]},{p[2],{q[4]},p[1]}],fGraphData[{e[10],{e[12],q[2]},e[2]},{e[3],{e[11],q[1]},e[1]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[4]},{e[6],{e[12]},e[1]},{e[10],{e[11]},e[7]},{e[8],{p[4]},e[7]},{e[9],{p[3]},e[6]},{e[4],{p[1]},e[2]},{e[5],{p[2]},e[3]}]}},{{{w[1],b[3]},{b[3],w[2]},{w[5],b[2]},{b[2],w[6]},{b[4],w[5]},{w[6],b[4]},{w[4],w[1]},{w[2],w[3]},{w[3],b[2]},{b[2],w[4]},{b[1],w[1]},{w[2],b[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{p[4],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{q[2]},p[3]},{p[2],{p[4],p[3],q[1]},p[1]},{p[4],{q[3]},p[3]},{p[2],{q[4]},p[1]}],fGraphData[{e[12],{q[2]},e[11]},{e[4],{e[9],e[10],q[1]},e[3]},{e[2],{q[3]},e[1]},{e[6],{q[4]},e[5]},{e[7],{e[11]},e[1]},{e[8],{e[12]},e[2]},{e[9],{p[4]},e[8]},{e[10],{p[3]},e[7]},{e[5],{p[1]},e[3]},{e[6],{p[2]},e[4]}]}},{{{b[1],w[4]},{w[4],b[2]},{w[5],b[3]},{b[3],w[6]},{b[4],w[5]},{w[6],b[4]},{w[3],b[1]},{b[2],w[2]},{w[2],b[3]},{b[3],w[3]},{w[1],b[1]},{b[2],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{p[4],w[3]},{p[5],w[2]},{p[6],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[6],q[1]},p[1]},{p[5],{p[6],q[2]},p[1]},{p[3],{p[5],p[4],q[3]},p[2]},{p[3],{q[4]},p[2]}],fGraphData[{e[7],{e[11],q[1]},e[1]},{e[8],{e[12],q[2]},e[2]},{e[4],{e[9],e[10],q[3]},e[3]},{e[6],{q[4]},e[5]},{e[12],{p[6]},e[11]},{e[9],{p[5]},e[8]},{e[10],{p[4]},e[7]},{e[2],{p[1]},e[1]},{e[5],{p[2]},e[3]},{e[6],{p[3]},e[4]}]}},{{{b[1],w[2]},{b[3],w[1]},{w[2],b[3]},{w[5],b[2]},{b[2],w[6]},{b[4],w[5]},{w[6],b[4]},{w[3],b[1]},{w[1],w[4]},{b[2],w[3]},{w[4],b[2]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[6]},{p[4],w[3]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[5],q[1]},p[1]},{p[3],{p[4],p[5],q[2]},p[2]},{p[1],{q[3]},p[5]},{p[3],{q[4]},p[2]}],fGraphData[{e[8],{e[12],q[1]},e[1]},{e[5],{e[10],e[11],q[2]},e[4]},{e[3],{q[3]},e[2]},{e[7],{q[4]},e[6]},{e[9],{e[12]},e[2]},{e[3],{p[1]},e[1]},{e[10],{p[4]},e[8]},{e[11],{p[5]},e[9]},{e[6],{p[2]},e[4]},{e[7],{p[3]},e[5]}]}},{{{w[5],b[1]},{b[1],w[6]},{b[4],w[5]},{w[6],b[4]},{b[1],w[1]},{w[3],b[1]},{b[2],w[3]},{w[1],b[3]},{w[2],b[2]},{b[3],w[2]},{w[1],w[4]},{w[4],b[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[3]},{p[4],w[2]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[5],p[3],q[1]},p[1]},{p[4],{p[5],q[2]},p[3]},{p[4],{q[3]},p[5]},{p[2],{q[4]},p[1]}],fGraphData[{e[2],{e[5],e[6],q[1]},e[1]},{e[9],{e[12],q[2]},e[7]},{e[10],{q[3]},e[8]},{e[4],{q[4]},e[3]},{e[8],{e[11]},e[5]},{e[10],{p[4]},e[9]},{e[7],{p[3]},e[6]},{e[12],{p[5]},e[11]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}},{{{w[5],b[1]},{b[1],w[6]},{b[4],w[5]},{w[6],b[4]},{b[1],w[1]},{w[3],b[1]},{w[2],w[3]},{w[1],w[4]},{b[2],w[2]},{w[4],b[2]},{w[1],b[3]},{b[3],w[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],p[3],q[1]},p[1]},{p[4],{q[2]},p[3]},{p[3],{q[3]},p[4]},{p[2],{q[4]},p[1]}],fGraphData[{e[2],{e[5],e[6],q[1]},e[1]},{e[10],{q[2]},e[9]},{e[12],{q[3]},e[11]},{e[4],{q[4]},e[3]},{e[8],{e[11]},e[5]},{e[9],{e[12]},e[7]},{e[7],{p[3]},e[6]},{e[10],{p[4]},e[8]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}},{{{w[1],b[1]},{b[1],w[2]},{w[2],b[2]},{w[5],b[1]},{b[1],w[6]},{b[4],w[5]},{w[6],b[4]},{w[3],w[1]},{b[2],w[4]},{b[3],w[3]},{w[4],b[3]},{b[2],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[6]},{p[4],w[3]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[1],{p[2],p[3],q[1]},p[4]},{p[5],{p[4],q[2]},p[1]},{p[5],{q[3]},p[4]},{p[3],{q[4]},p[2]}],fGraphData[{e[2],{e[4],e[5],q[1]},e[1]},{e[9],{e[12],q[2]},e[3]},{e[11],{q[3]},e[10]},{e[7],{q[4]},e[6]},{e[8],{e[12]},e[1]},{e[3],{p[1]},e[2]},{e[10],{p[4]},e[8]},{e[11],{p[5]},e[9]},{e[6],{p[2]},e[4]},{e[7],{p[3]},e[5]}]}},{{{b[2],w[1]},{w[2],b[2]},{w[5],b[1]},{b[1],w[6]},{b[4],w[5]},{w[6],b[4]},{w[1],w[4]},{w[3],w[2]},{b[3],w[3]},{w[4],b[3]},{w[1],b[1]},{b[1],w[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],p[4],q[1]},p[1]},{p[4],{q[2]},p[3]},{p[3],{q[3]},p[4]},{p[2],{q[4]},p[1]}],fGraphData[{e[4],{e[11],e[12],q[1]},e[3]},{e[2],{q[2]},e[1]},{e[10],{q[3]},e[9]},{e[6],{q[4]},e[5]},{e[7],{e[11]},e[1]},{e[8],{e[12]},e[2]},{e[9],{p[4]},e[8]},{e[10],{p[3]},e[7]},{e[5],{p[1]},e[3]},{e[6],{p[2]},e[4]}]}},{{{w[5],b[1]},{b[1],w[6]},{b[3],w[5]},{w[6],b[3]},{b[4],w[1]},{w[2],w[4]},{w[4],b[4]},{w[1],w[3]},{b[2],w[2]},{w[3],b[2]},{w[1],b[1]},{b[1],w[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],p[3],q[1]},p[1]},{p[4],{q[2]},p[3]},{p[2],{q[3]},p[1]},{p[3],{q[4]},p[4]}],fGraphData[{e[2],{e[11],e[12],q[1]},e[1]},{e[10],{q[2]},e[9]},{e[4],{q[3]},e[3]},{e[7],{q[4]},e[5]},{e[8],{e[11]},e[5]},{e[9],{e[12]},e[6]},{e[10],{p[4]},e[8]},{e[7],{p[3]},e[6]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}},{{{b[2],w[2]},{w[2],b[3]},{b[1],w[3]},{w[3],b[2]},{w[6],b[1]},{b[3],w[5]},{w[5],b[4]},{b[4],w[6]},{b[3],w[4]},{w[4],b[2]},{w[1],b[1]},{b[2],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[6]},{p[4],w[5]},{p[5],w[4]},{p[6],w[1]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{mhvData[{p[3],{p[6],q[3]},p[2]},{p[2],{p[5],p[6],q[1]},p[1]},{p[4],{p[5],q[2]},p[1]},{p[3],{q[4]},p[4]}],fGraphData[{e[5],{e[11],q[3]},e[3]},{e[4],{e[10],e[12],q[1]},e[1]},{e[6],{e[9],q[2]},e[2]},{e[8],{q[4]},e[7]},{e[12],{p[6]},e[11]},{e[2],{p[1]},e[1]},{e[4],{p[2]},e[3]},{e[10],{p[5]},e[9]},{e[7],{p[4]},e[6]},{e[8],{p[3]},e[5]}]}},{{{b[2],w[5]},{w[5],b[3]},{w[1],b[4]},{w[2],b[2]},{b[4],w[2]},{b[1],w[1]},{w[6],b[1]},{b[3],w[6]},{b[3],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],w[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[6]},{p[4],w[3]},{p[5],w[4]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{mhvData[{p[3],{q[3]},p[5]},{p[2],{p[4],p[5],q[1]},p[1]},{p[3],{p[4],q[2]},p[1]},{p[2],{q[4]},p[5]}],fGraphData[{e[7],{q[3]},e[6]},{e[4],{e[10],e[11],q[1]},e[1]},{e[8],{e[9],q[2]},e[2]},{e[5],{q[4]},e[3]},{e[6],{e[12]},e[3]},{e[5],{p[2]},e[4]},{e[10],{p[4]},e[9]},{e[12],{p[5]},e[11]},{e[2],{p[1]},e[1]},{e[8],{p[3]},e[7]}]}},{{{b[1],w[4]},{w[4],b[3]},{w[5],b[2]},{b[3],w[6]},{b[4],w[5]},{w[6],b[4]},{w[1],b[1]},{b[2],w[1]},{w[2],b[1]},{b[3],w[2]},{b[2],w[3]},{w[3],b[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{p[4],w[1]},{p[5],w[2]},{p[6],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{mhvData[{p[4],{p[5],q[1]},p[1]},{p[4],{p[6],q[3]},p[2]},{p[3],{p[5],p[6],q[2]},p[1]},{p[3],{q[4]},p[2]}],fGraphData[{e[7],{e[9],q[1]},e[1]},{e[8],{e[11],q[3]},e[3]},{e[4],{e[10],e[12],q[2]},e[2]},{e[6],{q[4]},e[5]},{e[8],{p[4]},e[7]},{e[10],{p[5]},e[9]},{e[12],{p[6]},e[11]},{e[2],{p[1]},e[1]},{e[5],{p[2]},e[3]},{e[6],{p[3]},e[4]}]}},{{{w[2],b[3]},{w[3],b[2]},{b[3],w[3]},{b[4],w[1]},{b[2],w[4]},{w[4],b[4]},{w[1],b[1]},{b[1],w[2]},{b[2],w[5]},{w[5],w[2]},{w[1],w[6]},{w[6],b[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[6]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{q[2]},p[4]},{p[2],{p[3],p[4],q[1]},p[1]},{p[1],{q[3]},p[3]},{p[2],{q[4]},p[4]}],fGraphData[{e[8],{q[2]},e[7]},{e[5],{e[9],e[12],q[1]},e[2]},{e[3],{q[3]},e[1]},{e[6],{q[4]},e[4]},{e[7],{e[11]},e[4]},{e[8],{e[10]},e[1]},{e[3],{p[1]},e[2]},{e[6],{p[2]},e[5]},{e[10],{p[3]},e[9]},{e[12],{p[4]},e[11]}]}},{{{b[1],w[6]},{w[6],b[2]},{b[3],w[2]},{b[2],w[3]},{w[3],b[3]},{w[1],b[1]},{w[2],w[1]},{b[2],w[4]},{w[4],b[1]},{w[2],b[4]},{w[5],b[2]},{b[4],w[5]},{p[1],w[6]},{p[2],w[3]},{p[3],w[1]},{p[4],w[4]},{p[5],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],q[1]},p[1]},{p[2],{p[4],p[5],q[2]},p[1]},{p[2],{q[3]},p[3]},{p[5],{q[4]},p[3]}],fGraphData[{e[6],{e[9],q[1]},e[1]},{e[4],{e[8],e[11],q[2]},e[2]},{e[5],{q[3]},e[3]},{e[12],{q[4]},e[10]},{e[7],{p[3]},e[6]},{e[7],{e[10]},e[3]},{e[5],{p[2]},e[4]},{e[9],{p[4]},e[8]},{e[12],{p[5]},e[11]},{e[2],{p[1]},e[1]}]}},{{{b[1],w[2]},{w[2],b[2]},{w[1],b[4]},{w[3],b[1]},{b[4],w[3]},{w[5],w[1]},{b[2],w[6]},{b[3],w[5]},{w[6],b[3]},{b[2],w[4]},{w[4],b[1]},{b[1],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[5]},{p[4],w[6]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[5],p[3],q[1]},p[1]},{p[4],{p[5],q[2]},p[1]},{p[4],{q[3]},p[3]},{p[2],{q[4]},p[3]}],fGraphData[{e[4],{e[11],e[12],q[1]},e[1]},{e[7],{e[10],q[2]},e[2]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[3]},{e[6],{e[12]},e[3]},{e[2],{p[1]},e[1]},{e[5],{p[2]},e[4]},{e[11],{p[5]},e[10]},{e[8],{p[3]},e[6]},{e[9],{p[4]},e[7]}]}},{{{w[1],b[4]},{w[4],b[1]},{b[4],w[4]},{b[1],w[3]},{b[3],w[2]},{w[3],b[3]},{w[6],w[1]},{w[2],b[2]},{b[2],w[6]},{b[1],w[1]},{w[2],w[5]},{w[5],b[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[6]},{p[4],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],p[4],q[1]},p[1]},{p[3],{q[2]},p[4]},{p[2],{q[3]},p[4]},{p[1],{q[4]},p[3]}],fGraphData[{e[4],{e[10],e[12],q[1]},e[2]},{e[9],{q[2]},e[8]},{e[6],{q[3]},e[5]},{e[3],{q[4]},e[1]},{e[7],{e[10]},e[1]},{e[8],{e[11]},e[5]},{e[6],{p[2]},e[4]},{e[3],{p[1]},e[2]},{e[12],{p[4]},e[11]},{e[9],{p[3]},e[7]}]}},{{{b[1],w[3]},{w[3],b[2]},{w[1],w[5]},{w[6],b[1]},{w[5],b[4]},{b[4],w[6]},{b[3],w[1]},{b[2],w[2]},{w[2],b[3]},{b[2],w[4]},{w[4],b[1]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[6]},{p[4],w[2]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[5],p[2],q[1]},p[1]},{p[4],{p[5],q[2]},p[1]},{p[4],{q[3]},p[2]},{p[3],{q[4]},p[2]}],fGraphData[{e[4],{e[11],e[12],q[1]},e[1]},{e[8],{e[10],q[2]},e[2]},{e[9],{q[3]},e[7]},{e[6],{q[4]},e[5]},{e[7],{e[12]},e[3]},{e[9],{p[4]},e[8]},{e[2],{p[1]},e[1]},{e[11],{p[5]},e[10]},{e[5],{p[2]},e[3]},{e[6],{p[3]},e[4]}]}},{{{w[1],b[4]},{w[3],b[1]},{b[4],w[3]},{w[2],w[1]},{b[2],w[2]},{b[1],w[6]},{w[5],b[2]},{b[3],w[5]},{w[6],b[3]},{b[1],w[1]},{b[1],w[4]},{w[4],b[2]},{p[1],w[3]},{p[2],w[2]},{p[3],w[6]},{p[4],w[5]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],p[5],q[1]},p[1]},{p[4],{p[5],q[2]},p[2]},{p[3],{q[3]},p[4]},{p[1],{q[4]},p[2]}],fGraphData[{e[6],{e[10],e[11],q[1]},e[2]},{e[7],{e[12],q[2]},e[5]},{e[9],{q[3]},e[8]},{e[3],{q[4]},e[1]},{e[4],{e[10]},e[1]},{e[5],{p[2]},e[4]},{e[3],{p[1]},e[2]},{e[12],{p[5]},e[11]},{e[8],{p[4]},e[7]},{e[9],{p[3]},e[6]}]}},{{{b[2],w[1]},{w[2],b[2]},{b[1],w[3]},{b[3],w[2]},{w[3],b[3]},{w[1],w[5]},{w[6],b[1]},{w[5],b[4]},{b[4],w[6]},{b[1],w[4]},{w[4],w[2]},{w[1],b[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[6]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[4],p[2],q[1]},p[1]},{p[4],{q[2]},p[2]},{p[1],{q[3]},p[4]},{p[3],{q[4]},p[2]}],fGraphData[{e[7],{e[10],e[12],q[1]},e[3]},{e[2],{q[2]},e[1]},{e[5],{q[3]},e[4]},{e[9],{q[4]},e[8]},{e[6],{e[12]},e[1]},{e[4],{e[11]},e[2]},{e[5],{p[1]},e[3]},{e[11],{p[4]},e[10]},{e[8],{p[2]},e[6]},{e[9],{p[3]},e[7]}]}},{{{w[1],b[3]},{w[5],b[1]},{b[3],w[5]},{w[2],w[1]},{w[3],w[2]},{b[1],w[4]},{b[2],w[3]},{w[4],b[2]},{b[1],w[1]},{b[1],w[6]},{w[6],b[4]},{b[4],w[3]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[2],p[4],q[1]},p[1]},{p[3],{q[2]},p[2]},{p[1],{q[3]},p[2]},{p[2],{q[4]},p[4]}],fGraphData[{e[6],{e[9],e[10],q[1]},e[2]},{e[8],{q[2]},e[7]},{e[3],{q[3]},e[1]},{e[12],{q[4]},e[11]},{e[4],{e[9]},e[1]},{e[5],{p[2]},e[4]},{e[7],{e[12]},e[5]},{e[8],{p[3]},e[6]},{e[3],{p[1]},e[2]},{e[11],{p[4]},e[10]}]}},{{{b[1],w[4]},{b[4],w[2]},{w[4],b[4]},{w[1],b[3]},{w[3],b[1]},{b[3],w[3]},{w[6],w[1]},{w[2],w[5]},{w[5],b[2]},{b[2],w[6]},{w[2],b[1]},{b[1],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[6]},{p[4],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],p[3],q[1]},p[1]},{p[3],{q[2]},p[4]},{p[2],{q[3]},p[3]},{p[1],{q[4]},p[4]}],fGraphData[{e[5],{e[11],e[12],q[1]},e[1]},{e[10],{q[2]},e[9]},{e[6],{q[3]},e[4]},{e[3],{q[4]},e[2]},{e[7],{e[12]},e[4]},{e[8],{e[11]},e[2]},{e[6],{p[2]},e[5]},{e[3],{p[1]},e[1]},{e[9],{p[4]},e[8]},{e[10],{p[3]},e[7]}]}},{{{b[1],w[3]},{b[4],w[2]},{w[3],b[4]},{b[2],w[1]},{w[2],w[4]},{w[4],b[2]},{w[1],w[5]},{w[6],b[1]},{w[5],b[3]},{b[3],w[6]},{w[2],b[1]},{w[1],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[2],p[3],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[4],{q[3]},p[3]},{p[1],{q[4]},p[2]}],fGraphData[{e[8],{e[11],e[12],q[1]},e[1]},{e[6],{q[2]},e[4]},{e[10],{q[3]},e[9]},{e[3],{q[4]},e[2]},{e[7],{e[12]},e[4]},{e[5],{e[11]},e[2]},{e[3],{p[1]},e[1]},{e[6],{p[2]},e[5]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]}]}},{{{w[1],b[2]},{b[2],w[2]},{w[6],b[1]},{w[2],w[5]},{w[5],b[4]},{b[4],w[6]},{w[3],w[1]},{b[1],w[4]},{b[3],w[3]},{w[4],b[3]},{w[2],b[1]},{b[1],w[1]},{p[1],w[6]},{p[2],w[5]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[2],p[3],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[4],{q[3]},p[3]},{p[1],{q[4]},p[2]}],fGraphData[{e[8],{e[11],e[12],q[1]},e[3]},{e[2],{q[2]},e[1]},{e[10],{q[3]},e[9]},{e[6],{q[4]},e[5]},{e[7],{e[12]},e[1]},{e[4],{e[11]},e[2]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]},{e[5],{p[2]},e[4]},{e[6],{p[1]},e[3]}]}},{{{b[1],w[1]},{w[1],b[4]},{w[2],b[2]},{b[4],w[2]},{w[5],b[1]},{b[2],w[6]},{b[3],w[5]},{w[6],b[3]},{w[1],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[6]},{p[4],w[4]},{p[5],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[5],q[1]},p[4]},{p[3],{p[4],p[5],q[2]},p[1]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[4]}],fGraphData[{e[5],{e[12],q[1]},e[1]},{e[6],{e[10],e[11],q[2]},e[3]},{e[8],{q[3]},e[7]},{e[4],{q[4]},e[2]},{e[2],{e[9]},e[1]},{e[4],{p[1]},e[3]},{e[12],{p[5]},e[11]},{e[10],{p[4]},e[9]},{e[7],{p[2]},e[5]},{e[8],{p[3]},e[6]}]}},{{{b[1],w[4]},{w[4],b[2]},{w[1],b[1]},{w[5],w[1]},{b[2],w[6]},{b[3],w[5]},{w[6],b[3]},{w[2],b[1]},{b[2],w[2]},{b[2],w[3]},{w[3],b[4]},{b[4],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{p[4],w[2]},{p[5],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],q[1]},p[1]},{p[3],{p[4],p[5],q[2]},p[1]},{p[3],{q[3]},p[2]},{p[2],{q[4]},p[5]}],fGraphData[{e[3],{e[8],q[1]},e[1]},{e[5],{e[9],e[10],q[2]},e[2]},{e[7],{q[3]},e[6]},{e[12],{q[4]},e[11]},{e[4],{e[12]},e[3]},{e[9],{p[4]},e[8]},{e[11],{p[5]},e[10]},{e[2],{p[1]},e[1]},{e[6],{p[2]},e[4]},{e[7],{p[3]},e[5]}]}},{{{b[3],w[1]},{b[1],w[4]},{w[4],b[3]},{w[2],b[4]},{w[5],b[1]},{b[4],w[5]},{w[1],w[2]},{w[1],w[6]},{w[6],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[2]},{p[1],w[4]},{p[2],w[5]},{p[3],w[6]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],p[4],q[1]},p[1]},{p[3],{q[2]},p[4]},{p[1],{q[3]},p[3]},{p[2],{q[4]},p[3]}],fGraphData[{e[5],{e[9],e[10],q[1]},e[2]},{e[12],{q[2]},e[11]},{e[3],{q[3]},e[1]},{e[6],{q[4]},e[4]},{e[7],{e[8]},e[1]},{e[7],{e[12]},e[4]},{e[11],{p[4]},e[10]},{e[3],{p[1]},e[2]},{e[6],{p[2]},e[5]},{e[9],{p[3]},e[8]}]}},{{{w[1],b[1]},{w[5],w[1]},{b[2],w[6]},{b[4],w[5]},{w[6],b[4]},{b[1],w[3]},{w[4],b[2]},{w[3],b[3]},{b[3],w[4]},{b[2],w[1]},{b[1],w[2]},{w[2],b[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[3]},{p[4],w[4]},{p[5],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[5],q[1]},p[1]},{p[4],{p[1],p[5],q[2]},p[2]},{p[4],{q[3]},p[3]},{p[2],{q[4]},p[1]}],fGraphData[{e[6],{e[11],q[1]},e[1]},{e[7],{e[10],e[12],q[2]},e[3]},{e[9],{q[3]},e[8]},{e[5],{q[4]},e[4]},{e[2],{e[10]},e[1]},{e[12],{p[5]},e[11]},{e[8],{p[3]},e[6]},{e[9],{p[4]},e[7]},{e[4],{p[1]},e[2]},{e[5],{p[2]},e[3]}]}},{{{b[3],w[1]},{b[1],w[3]},{w[3],b[3]},{b[4],w[2]},{b[1],w[4]},{w[4],b[4]},{w[2],w[5]},{w[6],b[1]},{w[5],b[2]},{b[2],w[6]},{w[1],b[1]},{w[2],w[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],p[3],q[1]},p[1]},{p[4],{q[2]},p[3]},{p[1],{q[3]},p[3]},{p[2],{q[4]},p[3]}],fGraphData[{e[5],{e[8],e[11],q[1]},e[2]},{e[10],{q[2]},e[9]},{e[3],{q[3]},e[1]},{e[6],{q[4]},e[4]},{e[11],{e[12]},e[1]},{e[7],{e[12]},e[4]},{e[3],{p[1]},e[2]},{e[6],{p[2]},e[5]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]}]}},{{{w[2],b[4]},{w[4],b[1]},{b[4],w[4]},{b[2],w[2]},{b[1],w[3]},{w[3],b[2]},{w[1],w[5]},{w[6],b[1]},{w[5],b[3]},{b[3],w[6]},{w[1],w[2]},{b[1],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[6]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[4],p[3],q[1]},p[1]},{p[2],{q[2]},p[3]},{p[4],{q[3]},p[3]},{p[1],{q[4]},p[3]}],fGraphData[{e[5],{e[8],e[12],q[1]},e[2]},{e[6],{q[2]},e[4]},{e[10],{q[3]},e[9]},{e[3],{q[4]},e[1]},{e[11],{e[12]},e[7]},{e[4],{e[11]},e[1]},{e[6],{p[2]},e[5]},{e[3],{p[1]},e[2]},{e[9],{p[3]},e[7]},{e[10],{p[4]},e[8]}]}},{{{w[5],b[1]},{b[1],w[6]},{b[4],w[5]},{w[6],b[4]},{w[1],b[1]},{b[1],w[2]},{b[2],w[1]},{w[2],b[2]},{w[3],b[2]},{b[2],w[4]},{b[3],w[3]},{w[4],b[3]},{p[1],w[5]},{p[2],w[6]},{p[3],w[1]},{p[4],w[2]},{p[5],w[3]},{p[6],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],p[4],q[1]},p[1]},{p[4],{p[5],p[6],q[2]},p[3]},{p[6],{q[3]},p[5]},{p[2],{q[4]},p[1]}],fGraphData[{e[2],{e[5],e[6],q[1]},e[1]},{e[8],{e[9],e[10],q[2]},e[7]},{e[12],{q[3]},e[11]},{e[4],{q[4]},e[3]},{e[7],{p[3]},e[5]},{e[8],{p[4]},e[6]},{e[11],{p[5]},e[9]},{e[12],{p[6]},e[10]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}},{{{w[2],b[1]},{b[2],w[2]},{w[5],b[2]},{b[2],w[6]},{b[4],w[5]},{w[6],b[4]},{b[1],w[3]},{w[4],b[2]},{w[3],b[3]},{b[3],w[4]},{b[1],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[5]},{p[3],w[6]},{p[4],w[3]},{p[5],w[4]},{p[6],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[4],{p[6],q[1]},p[1]},{p[2],{p[3],p[5],p[6],q[2]},p[1]},{p[5],{q[3]},p[4]},{p[3],{q[4]},p[2]}],fGraphData[{e[7],{e[11],q[1]},e[1]},{e[3],{e[4],e[8],e[12],q[2]},e[2]},{e[10],{q[3]},e[9]},{e[6],{q[4]},e[5]},{e[12],{p[6]},e[11]},{e[2],{p[1]},e[1]},{e[9],{p[4]},e[7]},{e[10],{p[5]},e[8]},{e[5],{p[2]},e[3]},{e[6],{p[3]},e[4]}]}},{{{w[5],b[1]},{b[1],w[6]},{b[3],w[5]},{w[6],b[3]},{b[1],w[1]},{w[1],b[2]},{b[2],w[3]},{w[2],b[1]},{b[4],w[2]},{w[3],b[4]},{w[3],w[4]},{w[4],b[1]},{p[1],w[5]},{p[2],w[6]},{p[3],w[1]},{p[4],w[2]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],p[4],p[5],q[1]},p[1]},{p[5],{q[2]},p[3]},{p[2],{q[3]},p[1]},{p[5],{q[4]},p[4]}],fGraphData[{e[2],{e[5],e[8],e[12],q[1]},e[1]},{e[7],{q[2]},e[6]},{e[4],{q[3]},e[3]},{e[10],{q[4]},e[9]},{e[6],{p[3]},e[5]},{e[9],{p[4]},e[8]},{e[10],{e[11]},e[7]},{e[12],{p[5]},e[11]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}},{{{w[1],b[4]},{w[2],b[1]},{b[4],w[2]},{w[5],b[1]},{b[1],w[6]},{b[3],w[5]},{w[6],b[3]},{w[3],w[1]},{b[1],w[4]},{b[2],w[3]},{w[4],b[2]},{b[1],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[6]},{p[4],w[3]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],p[5],p[4],q[1]},p[1]},{p[5],{q[2]},p[4]},{p[3],{q[3]},p[2]},{p[1],{q[4]},p[4]}],fGraphData[{e[4],{e[5],e[9],e[12],q[1]},e[2]},{e[11],{q[2]},e[10]},{e[7],{q[3]},e[6]},{e[3],{q[4]},e[1]},{e[8],{e[12]},e[1]},{e[3],{p[1]},e[2]},{e[10],{p[4]},e[8]},{e[11],{p[5]},e[9]},{e[6],{p[2]},e[4]},{e[7],{p[3]},e[5]}]}},{{{w[4],b[1]},{b[2],w[3]},{w[3],b[3]},{b[3],w[4]},{b[1],w[5]},{w[6],b[2]},{w[5],b[4]},{b[4],w[6]},{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[2]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[6]},{p[5],w[2]},{p[6],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[3],{p[5],p[6],q[1]},p[1]},{p[4],{p[5],p[6],q[2]},p[2]},{p[1],{q[3]},p[2]},{p[4],{q[4]},p[3]}],fGraphData[{e[5],{e[10],e[11],q[1]},e[1]},{e[6],{e[9],e[12],q[2]},e[2]},{e[4],{q[3]},e[3]},{e[8],{q[4]},e[7]},{e[12],{p[6]},e[11]},{e[10],{p[5]},e[9]},{e[3],{p[2]},e[2]},{e[4],{p[1]},e[1]},{e[7],{p[3]},e[5]},{e[8],{p[4]},e[6]}]}},{{{w[5],b[1]},{b[1],w[6]},{b[4],w[5]},{w[6],b[4]},{w[3],b[1]},{b[1],w[4]},{b[3],w[3]},{w[4],b[3]},{w[1],b[1]},{b[1],w[2]},{b[2],w[1]},{w[2],b[2]},{p[1],w[5]},{p[2],w[6]},{p[3],w[3]},{p[4],w[4]},{p[5],w[1]},{p[6],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{mhvData[{p[2],{p[3],p[4],p[5],p[6],q[1]},p[1]},{p[6],{q[2]},p[5]},{p[4],{q[3]},p[3]},{p[2],{q[4]},p[1]}],fGraphData[{e[2],{e[5],e[6],e[9],e[10],q[1]},e[1]},{e[12],{q[2]},e[11]},{e[8],{q[3]},e[7]},{e[4],{q[4]},e[3]},{e[11],{p[5]},e[9]},{e[12],{p[6]},e[10]},{e[7],{p[3]},e[5]},{e[8],{p[4]},e[6]},{e[3],{p[1]},e[1]},{e[4],{p[2]},e[2]}]}}};


(*******************************************************************************************)
(*******************************************************************************************)
(*                                                                                         *)
(* All families of two- and three-loop (MHV) colored sub-leading singularities of N=4 SYM  *)
(*   including data encoding all potential "boundaries" (at finite internal momenta)       *)
(*                                                                                         *)
(*******************************************************************************************)
(*                                                                                         *)
(* Below are the data encoding all MHV-colored SUB-leading singularities                   *)
(* at two and three loops. This data is encoded as follows:                                *)
(*                                                                                         *)
(*  {edgeList,daughterData}  where                                                         *)
(*                                                                                         *)
(*     -edgeList: encodes the edges of the on-shell diagram, for which                     *)
(*        -- b[]/w[] denote black/white internal vertices                                  *)
(*        -- p[] denotes a _necessarily massless_ external leg, and                        *)
(*        -- q[] denotes a possibly massive (or even empty) set of external legs           *)
(*                                                                                         *)
(*      -daughterData encodes all the finite-momentum boundary elements, encoded as        *)
(*       a list of triples {boundaryNumber,newBoundaryEdge,boundaryLabelRules} where       *)
(*                                                                                         *)
(*        -- boundaryNumber is the number of the daughter leading singularity              *)
(*           according to the list of LS data given above                                  *)
(*        -- newBoundaryEdge is the edge of the daughter graph whose removal results       *)
(*           in the sub-leading singularity diagram                                        *)
(*        -- boundaryLabelRules gives the rules for how the labels of the LS graph         *)
(*          (as encoded above).                                                            *)
(*           Nota bene: the label "pq[x_]" denotes any one-element subset of "q[x_]"      *)
(*                      of the parent sub-leading singularity graph.                      *)
(*                      "qp[x_]" denotes q[x_]\pq[x].                                     *)
(*                      The GRT involves a sum over all choices of such subsets            *)
(*                                                                                         *)
(*******************************************************************************************)
(*******************************************************************************************)
twoLoopGRTseedData={{{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{b[1],b[3]},{b[3],w[3]},{w[3],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]}},{{1,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3]}},{1,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3]}},{2,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3]}},{2,{b[2],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3]}}}},{{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],w[3]},{w[3],b[1]},{w[3],b[3]},{b[3],b[1]},{p[1],w[1]},{p[2],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]}},{{2,{b[2],w[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3]}},{2,{w[4],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3]}},{3,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1]}}}},{{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],b[1]},{b[3],w[3]},{w[3],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]}},{{2,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1]}},{2,{b[3],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2]}},{4,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3]}},{4,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3]}}}},{{{w[1],b[1]},{b[1],w[2]},{w[2],b[2]},{b[2],w[1]},{b[2],w[3]},{w[3],b[3]},{b[3],w[1]},{p[1],w[2]},{p[2],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]}},{{2,{w[2],b[1]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3]}},{2,{w[2],b[1]},{p[1]->pq[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->qp[3],q[3]->q[2]}},{5,{b[2],w[3]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3]}}}},{{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{w[2],w[3]},{w[3],b[3]},{b[3],b[1]},{p[1],w[1]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]}},{{2,{w[3],b[2]},{p[1]->p[2],p[2]->pq[1],p[3]->p[1],q[1]->qp[1],q[2]->q[3],q[3]->q[2]}},{2,{b[1],w[3]},{p[1]->p[2],p[2]->pq[3],p[3]->p[1],q[1]->q[1],q[2]->qp[3],q[3]->q[2]}},{6,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3]}}}},{{{w[1],b[1]},{b[1],w[2]},{w[2],b[2]},{b[2],b[3]},{b[3],w[1]},{b[2],w[3]},{w[3],w[1]},{p[1],w[2]},{p[2],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]}},{{5,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3]}},{5,{w[4],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3]}},{6,{b[1],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[2]}}}},{{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[1]},{w[3],b[3]},{b[3],w[1]},{p[1],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]}},{{3,{b[1],w[3]},{p[1]->p[1],p[2]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3]}},{6,{w[4],b[3]},{p[1]->p[1],p[2]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2]}},{6,{w[4],b[3]},{p[1]->p[1],p[2]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3]}}}},{{{b[1],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[2]},{w[2],b[1]},{b[3],w[3]},{w[3],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]}},{{4,{w[2],b[3]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[3]}},{4,{b[2],w[2]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->qp[3]}},{5,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1]}},{5,{b[3],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1]}}}}};
threeLoopGRTseedData={{{{b[1],w[1]},{w[1],b[2]},{w[5],b[3]},{b[4],w[5]},{w[2],b[1]},{b[2],w[3]},{b[3],w[2]},{w[3],b[4]},{b[2],b[1]},{b[3],w[4]},{w[4],b[4]},{p[1],w[1]},{p[2],w[5]},{p[3],w[2]},{p[4],w[3]},{p[5],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{3,{w[5],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->pq[1],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{3,{w[5],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[2],p[6]->p[5],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{4,{w[1],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[3],q[2]->q[4],q[3]->q[2],q[4]->q[1]}},{4,{w[1],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],p[5]->p[5],q[1]->q[4],q[2]->q[3],q[3]->q[1],q[4]->q[2]}}}},{{{b[1],w[1]},{w[1],b[2]},{b[4],w[3]},{w[5],b[4]},{w[2],b[1]},{b[2],w[4]},{w[3],w[2]},{w[4],w[5]},{b[2],b[1]},{w[3],b[3]},{b[3],w[5]},{p[1],w[1]},{p[2],w[2]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{2,{w[5],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{2,{w[5],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{5,{w[1],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{5,{w[1],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],b[2]},{b[2],w[1]},{w[5],b[3]},{b[4],w[5]},{w[2],b[1]},{w[1],w[3]},{b[3],w[2]},{w[3],b[4]},{w[1],b[1]},{b[3],w[4]},{w[4],b[4]},{p[1],w[5]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[3]},{q[3],b[4]},{q[4],b[2]}},{{2,{b[2],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[3],q[2]->q[2],q[3]->q[4],q[4]->q[1]}},{4,{w[6],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[3],p[4]->p[2],p[5]->p[4],q[1]->q[3],q[2]->q[2],q[3]->qp[1],q[4]->q[4]}},{4,{b[4],w[6]},{p[1]->p[1],p[2]->pq[4],p[3]->p[3],p[4]->p[2],p[5]->p[4],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->qp[4]}}}},{{{b[1],b[2]},{b[2],w[1]},{b[4],w[3]},{w[5],b[4]},{w[2],b[1]},{w[1],w[4]},{w[3],w[2]},{w[4],w[5]},{w[1],b[1]},{w[3],b[3]},{b[3],w[5]},{p[1],w[2]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{1,{b[3],w[6]},{p[1]->p[2],p[2]->p[1],q[1]->q[3],q[2]->q[4],q[3]->q[1],q[4]->q[2]}},{5,{w[6],b[1]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{5,{b[4],w[6]},{p[1]->pq[2],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}}}},{{{w[4],b[3]},{b[4],w[4]},{b[1],w[1]},{w[2],b[1]},{w[1],w[3]},{b[3],w[2]},{w[3],b[4]},{b[3],w[5]},{w[5],b[4]},{w[1],b[2]},{b[2],w[2]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[3]},{q[2],b[4]},{q[3],b[1]},{q[4],b[2]}},{{2,{w[4],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{6,{w[1],b[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{6,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{9,{w[2],b[4]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{9,{w[2],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[4],w[3]},{b[3],b[4]},{b[1],w[1]},{w[2],b[1]},{w[1],w[4]},{w[3],w[2]},{w[4],b[3]},{w[3],w[5]},{w[5],b[3]},{w[1],b[2]},{b[2],w[2]},{p[1],w[4]},{p[2],w[5]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{6,{b[1],w[6]},{p[1]->pq[4],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->qp[4],q[3]->q[2],q[4]->q[3]}},{6,{w[6],b[2]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{8,{b[4],w[4]},{p[1]->p[2],p[2]->p[1],q[1]->q[4],q[2]->q[2],q[3]->q[3],q[4]->q[1]}}}},{{{b[4],w[3]},{b[3],b[4]},{w[1],b[1]},{b[2],w[1]},{b[1],w[4]},{w[3],b[2]},{w[4],b[3]},{w[3],w[5]},{w[5],b[3]},{b[1],w[2]},{w[2],b[2]},{p[1],w[1]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{7,{b[2],w[6]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->qp[4]}},{7,{w[6],b[3]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->q[3],q[2]->q[2],q[3]->qp[1],q[4]->q[4]}},{9,{b[4],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[3],q[2]->q[2],q[3]->q[4],q[4]->q[1]}}}},{{{w[4],b[3]},{b[4],w[4]},{w[1],b[1]},{b[2],w[1]},{b[1],w[3]},{b[3],b[2]},{w[3],b[4]},{b[3],w[5]},{w[5],b[4]},{b[1],w[2]},{w[2],b[2]},{p[1],w[4]},{p[2],w[1]},{p[3],w[3]},{p[4],w[5]},{p[5],w[2]},{q[1],b[3]},{q[2],b[4]},{q[3],b[1]},{q[4],b[2]}},{{3,{w[4],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{3,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[4],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}},{7,{w[1],b[2]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[5],p[5]->p[1],q[1]->q[4],q[2]->q[3],q[3]->q[2],q[4]->q[1]}},{7,{w[1],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[5],p[5]->p[4],q[1]->q[4],q[2]->q[3],q[3]->q[2],q[4]->q[1]}},{7,{w[1],b[2]},{p[1]->p[1],p[2]->p[5],p[3]->p[3],p[4]->p[4],p[5]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{7,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[3],w[3]},{w[5],b[3]},{b[1],w[1]},{w[2],b[1]},{w[1],w[4]},{w[3],w[2]},{w[4],w[5]},{w[3],b[4]},{b[4],w[5]},{w[1],b[2]},{b[2],w[2]},{p[1],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[2],w[3]}},{{1,{w[5],w[6]},{p[1]->p[1],p[2]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{8,{w[1],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{8,{w[1],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[4],q[2]->q[1],q[3]->q[2],q[4]->q[3]}}}},{{{w[5],b[1]},{b[1],b[4]},{b[4],w[5]},{b[3],w[1]},{w[2],b[3]},{w[3],b[1]},{b[1],w[4]},{w[1],w[3]},{w[4],w[2]},{w[1],b[2]},{b[2],w[2]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{5,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{5,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{83,{b[2],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{83,{w[6],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{w[5],b[1]},{b[1],b[4]},{b[4],w[5]},{w[2],b[2]},{b[3],w[2]},{w[3],b[1]},{b[1],w[4]},{b[2],w[3]},{w[4],b[3]},{b[2],w[1]},{w[1],b[3]},{p[1],w[5]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{p[5],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{4,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{4,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],p[5]->p[5],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}},{84,{b[3],w[6]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[3],q[3]->qp[1],q[4]->q[4]}},{84,{w[6],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[4],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->qp[4]}}}},{{{b[2],b[3]},{b[3],w[2]},{w[5],b[1]},{w[1],b[4]},{b[4],w[5]},{b[1],w[3]},{w[4],w[1]},{w[3],b[2]},{w[2],w[4]},{w[2],b[2]},{b[1],w[1]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{5,{b[3],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{27,{b[2],w[6]},{p[1]->pq[1],p[2]->p[1],p[3]->p[3],p[4]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{27,{b[3],w[3]},{p[1]->p[1],p[2]->pq[3],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}}}},{{{b[2],b[3]},{b[3],w[2]},{b[4],w[1]},{b[1],w[5]},{w[5],b[4]},{w[1],w[3]},{w[4],b[1]},{w[3],b[2]},{w[2],w[4]},{w[2],b[2]},{w[1],b[1]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{5,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{28,{w[3],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{28,{b[4],w[3]},{p[1]->p[1],p[2]->pq[3],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{b[2],w[2]},{w[2],b[3]},{b[4],w[1]},{b[1],w[5]},{w[5],b[4]},{w[1],w[3]},{w[4],b[1]},{w[3],b[2]},{b[3],w[4]},{b[3],b[2]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[3]},{p[4],w[4]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{{4,{b[2],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{4,{w[3],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{27,{w[1],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}},{28,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{b[2],w[2]},{w[3],b[2]},{b[4],w[1]},{b[1],w[5]},{w[5],b[4]},{w[1],w[3]},{w[4],b[1]},{w[2],w[4]},{w[2],b[3]},{b[3],w[3]},{w[1],b[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[3],w[1]}},{{5,{w[4],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{6,{w[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{14,{w[6],w[2]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[2],w[2]},{w[3],b[2]},{b[4],w[1]},{b[1],w[5]},{w[5],b[4]},{w[1],w[3]},{w[4],b[1]},{w[2],w[4]},{w[2],b[3]},{b[3],w[3]},{w[1],b[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[3],w[3]}},{{5,{w[2],w[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{12,{w[1],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{12,{w[1],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[2],b[2]},{b[3],w[2]},{b[4],w[1]},{b[1],w[5]},{w[5],b[4]},{w[1],b[3]},{w[4],b[1]},{b[2],w[4]},{b[2],w[3]},{w[3],b[3]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{{4,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],p[5]->p[4],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{7,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{10,{w[1],b[2]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{10,{w[1],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{15,{b[4],w[6]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{b[2],w[2]},{w[3],b[2]},{w[5],w[1]},{b[1],b[4]},{b[4],w[5]},{w[1],w[3]},{w[4],b[1]},{w[2],w[4]},{w[2],b[3]},{b[3],w[3]},{w[1],b[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{8,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{14,{b[1],w[5]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{14,{w[5],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{w[2],b[2]},{b[3],w[2]},{w[5],w[1]},{b[1],b[4]},{b[4],w[5]},{w[1],b[3]},{w[4],b[1]},{b[2],w[4]},{b[2],w[3]},{w[3],b[3]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{{9,{w[3],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{15,{b[2],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{15,{w[5],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{w[2],b[2]},{w[3],w[2]},{b[4],w[1]},{b[1],w[5]},{w[5],b[4]},{w[1],w[3]},{w[4],b[1]},{b[2],w[4]},{b[2],b[3]},{b[3],w[3]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{10,{w[5],b[3]},{p[1]->p[2],p[2]->pq[1],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{10,{b[2],w[5]},{p[1]->p[2],p[2]->pq[3],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{12,{b[4],w[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{w[2],b[2]},{w[3],w[2]},{w[5],b[1]},{w[1],b[4]},{b[4],w[5]},{b[1],w[3]},{w[4],w[1]},{b[2],w[4]},{b[2],b[3]},{b[3],w[3]},{b[1],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{11,{w[6],b[3]},{p[1]->p[2],p[2]->pq[1],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{11,{b[2],w[6]},{p[1]->p[2],p[2]->pq[3],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{13,{b[3],w[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}}}},{{{b[2],w[2]},{w[3],b[2]},{w[5],b[1]},{w[1],b[4]},{b[4],w[5]},{b[1],w[3]},{w[4],w[1]},{w[2],w[4]},{w[2],b[3]},{b[3],w[3]},{b[1],w[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{5,{b[1],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{8,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{13,{w[3],b[3]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}},{13,{w[3],b[3]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{w[2],b[2]},{b[3],w[2]},{w[5],b[1]},{w[1],b[4]},{b[4],w[5]},{b[1],b[3]},{w[4],w[1]},{b[2],w[4]},{b[2],w[3]},{w[3],b[3]},{b[1],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{{4,{w[5],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{4,{b[1],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{9,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{11,{w[1],b[2]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{11,{w[1],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}}}},{{{b[1],w[5]},{w[5],b[3]},{w[1],b[1]},{b[4],w[1]},{w[2],b[4]},{b[2],w[2]},{b[3],b[2]},{b[3],w[4]},{w[4],b[1]},{b[1],w[3]},{w[3],w[2]},{p[1],w[5]},{p[2],w[1]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{92,{b[3],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{92,{w[6],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{94,{b[4],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{94,{b[4],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],w[5]},{w[5],w[4]},{w[1],b[1]},{b[4],w[1]},{w[2],b[4]},{b[2],w[2]},{w[4],b[2]},{w[4],b[3]},{b[3],b[1]},{b[1],w[3]},{w[3],w[2]},{p[1],w[5]},{p[2],w[1]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{37,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{38,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{94,{b[2],w[4]},{p[1]->p[2],p[2]->pq[1],p[3]->p[3],p[4]->p[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{94,{w[4],b[4]},{p[1]->p[2],p[2]->pq[3],p[3]->p[3],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{b[1],w[4]},{w[4],b[4]},{b[2],b[1]},{w[5],b[2]},{b[3],w[5]},{w[2],b[3]},{b[4],w[2]},{b[4],w[3]},{w[3],b[1]},{b[1],w[1]},{w[1],b[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[2]},{p[4],w[3]},{p[5],w[1]},{q[1],b[1]},{q[2],b[4]},{q[3],b[3]},{q[4],b[2]}},{{7,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{39,{b[1],w[1]},{p[1]->p[4],p[2]->p[3],p[3]->p[2],p[4]->p[1],p[5]->p[5],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{39,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{93,{b[3],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{93,{w[6],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],w[5]},{w[5],b[3]},{w[1],b[1]},{b[4],w[1]},{b[2],b[4]},{w[3],b[2]},{b[3],w[3]},{b[3],w[4]},{w[4],b[1]},{b[1],w[2]},{w[2],b[2]},{p[1],w[5]},{p[2],w[1]},{p[3],w[3]},{p[4],w[4]},{p[5],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{92,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{93,{b[4],w[5]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}},{93,{w[5],b[2]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{95,{w[2],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{b[1],w[5]},{w[5],b[3]},{w[1],b[1]},{b[4],w[1]},{w[2],b[4]},{w[3],w[2]},{b[3],w[3]},{b[3],w[4]},{w[4],b[1]},{b[1],b[2]},{b[2],w[2]},{p[1],w[5]},{p[2],w[1]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{9,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{36,{w[1],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{36,{w[1],b[1]},{p[1]->p[4],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{95,{w[5],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{95,{b[4],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{w[3],b[1]},{b[4],w[3]},{w[1],b[2]},{b[2],w[5]},{w[5],w[2]},{b[1],w[1]},{w[2],b[4]},{b[1],w[4]},{w[4],b[4]},{b[3],w[1]},{w[2],b[3]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[4]},{q[3],b[2]},{q[4],b[3]}},{{9,{w[4],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{17,{b[4],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}},{19,{b[3],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[4],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}},{20,{b[4],w[3]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{20,{b[4],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{w[3],b[1]},{b[4],w[3]},{w[1],b[2]},{b[2],w[5]},{w[5],b[3]},{b[1],w[1]},{b[3],b[4]},{b[1],w[4]},{w[4],b[4]},{w[2],w[1]},{b[3],w[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{p[4],w[2]},{q[1],b[1]},{q[2],b[4]},{q[3],b[3]},{q[4],b[2]}},{{7,{w[3],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{7,{b[3],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{19,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{22,{w[1],b[4]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{22,{w[1],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[3],w[2]},{w[4],b[3]},{w[1],b[1]},{b[1],w[5]},{w[5],b[2]},{w[2],w[1]},{b[2],w[4]},{w[2],b[4]},{b[4],w[4]},{w[3],w[1]},{b[2],w[3]},{p[1],w[5]},{p[2],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{6,{b[2],w[4]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{18,{w[3],b[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{20,{b[2],w[5]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}},{20,{b[2],w[5]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],q[1]->q[1],q[2]->qp[4],q[3]->q[3],q[4]->q[2]}}}},{{{w[5],b[1]},{w[4],w[5]},{w[1],w[2]},{w[2],b[4]},{b[4],w[3]},{b[1],w[1]},{w[3],w[4]},{b[1],b[3]},{b[3],w[4]},{b[2],w[1]},{w[3],b[2]},{p[1],w[5]},{p[2],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{20,{b[1],w[6]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],q[1]->qp[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{20,{w[6],b[4]},{p[1]->pq[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->qp[3]}},{21,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}}}},{{{b[4],b[1]},{w[3],b[4]},{w[1],b[2]},{b[2],w[5]},{w[5],b[3]},{b[1],w[1]},{b[3],w[3]},{b[1],w[4]},{w[4],w[3]},{w[2],w[1]},{b[3],w[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{20,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{22,{b[3],w[6]},{p[1]->p[1],p[2]->pq[4],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}},{22,{w[6],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}}}},{{{b[2],w[2]},{w[5],b[2]},{w[1],w[3]},{w[3],b[4]},{b[4],w[4]},{w[2],w[1]},{w[4],w[5]},{w[2],b[3]},{b[3],w[5]},{b[1],w[1]},{w[4],b[1]},{p[1],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[2],w[4]}},{{8,{w[4],w[5]},{p[1]->p[1],p[2]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{16,{w[6],w[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{18,{w[5],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[4],q[2]->q[2],q[3]->q[3],q[4]->q[1]}}}},{{{b[2],w[2]},{w[5],b[2]},{w[1],w[3]},{w[3],b[4]},{b[4],w[4]},{w[2],w[1]},{w[4],w[5]},{w[2],b[3]},{b[3],w[5]},{b[1],w[1]},{w[4],b[1]},{p[1],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[2],w[5]}},{{8,{w[5],w[6]},{p[1]->p[1],p[2]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{21,{w[2],w[6]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{21,{w[2],w[6]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],w[4]},{w[4],b[4]},{b[2],w[1]},{w[5],b[2]},{b[3],w[5]},{w[1],b[1]},{w[3],b[3]},{b[4],w[3]},{b[4],b[1]},{w[1],w[2]},{w[2],b[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{p[4],w[2]},{q[1],b[1]},{q[2],b[4]},{q[3],b[3]},{q[4],b[2]}},{{7,{b[1],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{7,{w[5],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{10,{b[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{11,{w[2],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],b[4]},{b[4],w[4]},{b[2],w[1]},{w[5],b[2]},{b[3],w[5]},{w[1],b[1]},{w[3],b[3]},{w[4],w[3]},{w[4],b[1]},{w[1],w[2]},{w[2],b[3]},{p[1],w[5]},{p[2],w[3]},{p[3],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{6,{w[2],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{11,{w[5],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{11,{b[4],w[5]},{p[1]->pq[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],w[5]},{w[5],b[3]},{w[2],w[1]},{b[4],w[2]},{w[3],b[4]},{w[1],b[1]},{w[4],w[3]},{b[3],w[4]},{b[3],b[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{9,{b[1],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{9,{w[6],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{12,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{13,{w[2],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],b[3]},{b[3],w[5]},{w[2],w[1]},{b[4],w[2]},{w[3],b[4]},{w[1],b[1]},{w[4],w[3]},{w[5],w[4]},{w[5],b[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{8,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{13,{w[6],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{13,{b[4],w[6]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{b[1],b[2]},{b[2],w[1]},{w[5],b[1]},{b[3],w[5]},{w[1],b[4]},{w[3],b[3]},{b[4],w[3]},{w[1],w[2]},{w[2],b[1]},{b[1],w[4]},{w[4],b[3]},{p[1],w[5]},{p[2],w[3]},{p[3],w[2]},{p[4],w[4]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{35,{w[1],b[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{35,{w[1],b[1]},{p[1]->p[3],p[2]->p[4],p[3]->p[2],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{92,{w[2],b[2]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{92,{b[4],w[2]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{b[1],w[1]},{w[1],b[2]},{w[4],b[1]},{b[3],w[4]},{b[2],w[5]},{b[4],b[3]},{w[5],b[4]},{b[2],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[3]},{p[1],w[1]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{p[5],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{91,{w[6],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{91,{b[4],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{92,{w[1],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{92,{w[1],b[4]},{p[1]->p[1],p[2]->p[5],p[3]->p[3],p[4]->p[4],p[5]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[1],w[4]},{b[4],w[1]},{w[4],b[4]},{w[1],w[3]},{w[3],b[3]},{b[2],b[1]},{w[5],b[2]},{b[3],w[5]},{w[1],b[1]},{b[3],w[2]},{w[2],b[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{11,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{45,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{57,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[4],p[4]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{99,{b[1],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{99,{w[6],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{b[1],w[5]},{b[4],w[1]},{w[5],b[4]},{w[1],w[4]},{w[4],w[3]},{w[2],b[1]},{b[3],w[2]},{w[3],b[3]},{w[1],b[1]},{w[3],b[2]},{b[2],b[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{13,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{56,{b[1],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{101,{b[1],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{101,{w[6],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}}}},{{{b[1],w[5]},{b[4],w[1]},{w[5],b[4]},{w[1],b[2]},{b[2],w[3]},{w[2],b[1]},{b[3],w[2]},{w[3],b[3]},{w[1],b[1]},{w[3],w[4]},{w[4],b[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{55,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{94,{b[2],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{97,{b[2],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{100,{w[5],b[4]},{p[1]->p[2],p[2]->pq[4],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],b[3]},{w[5],w[1]},{b[3],w[5]},{w[1],b[2]},{b[2],w[3]},{w[2],b[1]},{b[4],w[2]},{w[3],b[4]},{w[1],b[1]},{w[3],w[4]},{w[4],b[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{46,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{56,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{100,{w[6],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{100,{b[4],w[6]},{p[1]->p[2],p[2]->p[1],p[3]->pq[3],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{b[1],w[5]},{b[4],w[1]},{w[5],b[4]},{w[1],w[4]},{w[4],b[2]},{w[2],b[1]},{b[3],w[2]},{b[2],b[3]},{w[1],b[1]},{b[2],w[3]},{w[3],b[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{97,{w[2],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{99,{w[5],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{99,{b[3],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{101,{b[4],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[5],b[1]},{b[1],b[4]},{b[4],w[5]},{w[1],b[1]},{b[1],w[4]},{w[4],w[3]},{w[2],w[1]},{b[3],w[2]},{w[3],b[3]},{w[3],b[2]},{b[2],w[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{12,{w[2],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{13,{b[1],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{87,{b[1],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{87,{w[6],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->qp[4]}}}},{{{w[4],b[1]},{b[1],b[4]},{b[4],w[4]},{w[1],b[1]},{b[1],w[3]},{w[3],b[3]},{b[2],w[1]},{w[5],b[2]},{b[3],w[5]},{b[3],w[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{10,{w[2],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{11,{b[1],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{86,{b[1],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{86,{w[6],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[4],w[2]},{b[1],w[5]},{w[5],b[4]},{w[1],b[2]},{b[2],w[4]},{w[4],b[3]},{w[2],w[1]},{w[3],b[1]},{b[3],w[3]},{w[2],b[1]},{b[3],w[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]},{p[4],w[1]}},{{10,{w[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{27,{w[4],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{30,{w[5],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[3],w[1]},{b[2],w[5]},{w[5],b[3]},{b[1],w[2]},{w[2],b[4]},{b[4],w[3]},{w[1],b[1]},{w[4],b[2]},{w[3],w[4]},{w[1],b[2]},{w[3],b[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{11,{b[3],w[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{12,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{28,{b[1],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{29,{b[3],w[6]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}}}},{{{w[5],b[2]},{w[1],b[4]},{b[4],w[5]},{b[1],w[2]},{w[2],b[3]},{b[3],w[3]},{b[2],b[1]},{w[4],w[1]},{w[3],w[4]},{b[2],w[1]},{w[3],b[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{13,{b[2],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{13,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{27,{w[5],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{27,{b[1],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[5],w[1]},{b[2],b[4]},{b[4],w[5]},{b[1],w[2]},{w[2],b[3]},{b[3],w[3]},{w[1],b[1]},{w[4],b[2]},{w[3],w[4]},{w[1],b[2]},{w[3],b[1]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{13,{w[4],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{29,{b[1],w[5]},{p[1]->p[2],p[2]->p[3],p[3]->pq[1],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{29,{w[5],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->pq[4],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}}}},{{{w[4],w[2]},{b[1],b[4]},{b[4],w[4]},{w[1],b[2]},{b[2],w[5]},{w[5],b[3]},{w[2],w[1]},{w[3],b[1]},{b[3],w[3]},{w[2],b[1]},{b[3],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{12,{w[4],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{30,{b[1],w[4]},{p[1]->p[2],p[2]->p[3],p[3]->pq[1],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{30,{w[4],b[4]},{p[1]->p[2],p[2]->p[3],p[3]->pq[4],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{w[5],b[1]},{w[2],b[4]},{b[4],w[5]},{b[1],w[1]},{w[4],w[2]},{w[1],w[3]},{w[3],b[3]},{b[3],w[4]},{b[1],w[2]},{w[1],b[2]},{b[2],w[4]},{p[1],w[5]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[3],w[2]}},{{13,{w[5],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{20,{w[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{25,{w[2],w[5]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[5],b[1]},{w[2],b[4]},{b[4],w[5]},{b[1],w[1]},{w[4],w[2]},{w[1],w[3]},{w[3],b[3]},{b[3],w[4]},{b[1],w[2]},{w[1],b[2]},{b[2],w[4]},{p[1],w[5]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[3],w[4]}},{{13,{w[4],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{23,{w[1],w[5]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{24,{w[2],w[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[4],b[1]},{w[2],b[4]},{b[4],w[4]},{b[1],w[1]},{b[3],w[2]},{w[1],b[2]},{b[2],w[5]},{w[5],b[3]},{b[1],w[2]},{w[1],w[3]},{w[3],b[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{11,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{22,{b[1],w[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{24,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{26,{w[5],b[4]},{p[1]->pq[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[4],w[2]},{b[1],w[5]},{w[5],b[4]},{w[2],w[1]},{b[3],b[1]},{w[1],b[2]},{b[2],w[4]},{w[4],b[3]},{w[2],b[1]},{w[1],w[3]},{w[3],b[3]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{10,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{10,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{20,{w[1],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[4],q[3]->q[1],q[4]->q[3]}},{24,{b[4],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[4],b[1]},{w[2],w[5]},{w[5],b[4]},{b[1],w[1]},{b[3],w[2]},{w[1],b[2]},{b[2],w[4]},{w[4],b[3]},{b[1],w[2]},{w[1],w[3]},{w[3],b[3]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{20,{b[3],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[4],q[3]->q[1],q[4]->q[3]}},{26,{b[4],w[6]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{26,{w[6],b[2]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[4],w[2]},{b[1],b[4]},{b[4],w[4]},{w[2],w[1]},{w[3],b[1]},{w[1],b[2]},{b[2],w[5]},{w[5],w[3]},{w[2],b[1]},{w[1],b[3]},{b[3],w[3]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{21,{w[4],b[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[3],q[2]->q[4],q[3]->q[1],q[4]->q[2]}},{25,{w[6],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{25,{b[4],w[6]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->qp[4]}}}},{{{w[4],b[1]},{w[2],b[4]},{b[4],w[4]},{b[1],w[1]},{w[3],w[2]},{w[1],b[2]},{b[2],w[5]},{w[5],w[3]},{b[1],w[2]},{w[1],b[3]},{b[3],w[3]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{12,{w[5],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{21,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],q[1]->q[3],q[2]->q[4],q[3]->q[1],q[4]->q[2]}},{23,{b[3],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}},{24,{w[5],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],w[2]},{w[2],b[2]},{w[4],b[1]},{w[1],b[4]},{b[4],w[4]},{b[3],w[1]},{b[2],w[5]},{w[5],b[3]},{b[2],w[3]},{w[3],b[1]},{b[1],w[1]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{44,{w[2],b[1]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{44,{w[2],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{92,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{96,{b[3],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{98,{w[5],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],w[3]},{w[3],w[2]},{w[5],b[1]},{w[1],b[4]},{b[4],w[5]},{w[4],w[1]},{w[2],b[3]},{b[3],w[4]},{w[2],b[2]},{b[2],b[1]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{46,{b[1],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{47,{w[2],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{97,{b[1],w[3]},{p[1]->p[2],p[2]->pq[1],p[3]->p[3],p[4]->p[1],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{97,{w[3],b[3]},{p[1]->p[2],p[2]->pq[2],p[3]->p[3],p[4]->p[1],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}}}},{{{b[1],w[2]},{w[2],b[2]},{b[4],b[1]},{w[1],w[5]},{w[5],b[4]},{b[3],w[1]},{b[2],w[4]},{w[4],b[3]},{b[2],w[3]},{w[3],b[1]},{b[1],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{45,{b[1],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{45,{b[1],w[2]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{98,{w[6],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{98,{b[4],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],w[2]},{w[2],b[2]},{w[5],b[1]},{w[1],b[4]},{b[4],w[5]},{w[4],w[1]},{b[2],b[3]},{b[3],w[4]},{b[2],w[3]},{w[3],b[1]},{b[1],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{96,{b[2],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{96,{w[6],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{97,{b[3],w[2]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{97,{b[3],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{b[1],b[2]},{b[2],w[2]},{b[3],w[1]},{w[2],b[3]},{w[5],b[1]},{w[1],w[4]},{w[4],b[4]},{b[4],w[5]},{w[2],w[3]},{w[3],b[1]},{w[1],b[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{53,{b[1],w[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{54,{b[1],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{100,{b[1],w[3]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{100,{w[3],b[3]},{p[1]->pq[2],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}}}},{{{b[1],w[2]},{w[2],b[2]},{b[3],w[1]},{b[2],b[3]},{w[5],b[1]},{w[1],w[4]},{w[4],b[4]},{b[4],w[5]},{b[2],w[3]},{w[3],b[1]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{98,{b[2],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{98,{w[2],b[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{100,{b[3],w[2]},{p[1]->p[4],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{100,{b[3],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{b[1],w[1]},{w[1],b[3]},{w[3],b[2]},{b[3],w[3]},{w[5],b[1]},{b[2],w[4]},{w[4],b[4]},{b[4],w[5]},{b[3],w[2]},{w[2],b[1]},{b[2],b[1]},{p[1],w[1]},{p[2],w[3]},{p[3],w[5]},{p[4],w[4]},{p[5],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{15,{w[1],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[4],p[4]->p[2],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{52,{b[1],w[1]},{p[1]->p[2],p[2]->p[5],p[3]->p[3],p[4]->p[4],p[5]->p[1],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}},{52,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}},{93,{w[3],b[3]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],p[5]->p[5],p[6]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{93,{b[2],w[3]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],p[5]->p[5],p[6]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{98,{b[3],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],w[2]},{w[2],b[3]},{w[4],b[2]},{b[2],w[5]},{b[4],w[4]},{w[5],b[4]},{b[2],b[1]},{w[3],b[2]},{b[3],w[3]},{b[3],w[1]},{w[1],b[1]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{p[5],w[1]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{15,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{15,{w[1],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{84,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[1],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{84,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[3],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{86,{w[1],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],p[5]->p[5],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}},{86,{w[1],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[5],p[5]->p[1],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}}}},{{{w[1],b[3]},{b[3],w[2]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[1]},{w[3],b[1]},{w[2],w[3]},{w[2],b[2]},{b[2],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{14,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{14,{w[2],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{83,{w[3],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{87,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],q[1]->q[1],q[2]->qp[3],q[3]->q[2],q[4]->q[4]}},{87,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[1],w[2]},{w[2],b[2]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[1]},{w[3],b[1]},{b[2],w[3]},{b[2],b[3]},{b[3],w[1]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{86,{w[2],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->pq[1],p[5]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{86,{b[3],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->pq[3],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{87,{b[2],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}}}},{{{b[3],b[1]},{w[2],b[3]},{w[1],w[5]},{w[4],b[2]},{b[4],w[4]},{w[5],b[4]},{b[1],w[1]},{b[2],w[3]},{w[3],w[2]},{b[1],w[2]},{b[2],w[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{14,{w[1],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{29,{w[4],b[4]},{p[1]->pq[3],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{29,{b[2],w[4]},{p[1]->pq[1],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{w[2],b[1]},{b[3],w[2]},{w[1],w[5]},{w[4],b[2]},{b[4],w[4]},{w[5],b[4]},{b[1],w[1]},{b[2],w[3]},{w[3],b[3]},{b[1],b[3]},{b[2],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{15,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{15,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{29,{b[4],w[2]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{30,{w[2],b[3]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}}}},{{{b[1],w[2]},{w[2],w[3]},{w[5],w[1]},{b[2],w[4]},{w[4],b[4]},{b[4],w[5]},{w[1],b[1]},{w[3],b[2]},{b[3],b[1]},{w[3],b[3]},{w[1],b[2]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{25,{b[3],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{26,{w[4],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->pq[1],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{26,{b[3],w[4]},{p[1]->p[2],p[2]->p[3],p[3]->pq[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}}}},{{{w[1],b[3]},{b[3],w[3]},{w[5],b[1]},{w[2],w[4]},{w[4],b[4]},{b[4],w[5]},{b[1],w[1]},{w[3],w[2]},{b[2],w[1]},{w[3],b[2]},{b[1],w[2]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{14,{w[4],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{16,{b[1],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{25,{w[4],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{25,{w[4],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}}}},{{{b[1],w[3]},{w[3],b[3]},{w[5],w[1]},{b[2],w[4]},{w[4],b[4]},{b[4],w[5]},{w[1],b[1]},{b[3],b[2]},{w[2],b[1]},{b[3],w[2]},{w[1],b[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{p[4],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{15,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{15,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{17,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{26,{w[2],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->p[4],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{26,{w[2],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}}}},{{{w[2],b[1]},{b[3],w[2]},{b[2],b[3]},{b[1],w[4]},{w[5],b[2]},{w[4],b[4]},{b[4],w[5]},{b[1],w[3]},{w[3],b[3]},{b[1],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{p[5],w[1]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{93,{w[1],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[2],p[5]->p[4],p[6]->p[5],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{93,{b[2],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{105,{w[1],b[4]},{p[1]->p[4],p[2]->p[3],p[3]->p[2],p[4]->p[1],p[5]->p[5],q[1]->q[3],q[2]->q[1],q[3]->q[4],q[4]->q[2]}},{105,{w[1],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->p[5],q[1]->q[3],q[2]->q[1],q[3]->q[4],q[4]->q[2]}},{106,{b[4],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{b[3],b[1]},{w[1],b[3]},{b[2],w[1]},{b[1],w[4]},{w[5],b[2]},{w[4],b[4]},{b[4],w[5]},{b[1],w[3]},{w[3],w[1]},{b[1],w[2]},{w[2],b[2]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{p[4],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{64,{w[1],b[1]},{p[1]->p[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{65,{b[2],w[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{105,{b[4],w[2]},{p[1]->pq[3],p[2]->p[2],p[3]->p[1],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}},{105,{w[2],b[2]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}}}},{{{w[2],b[1]},{b[2],w[2]},{w[1],b[2]},{b[1],w[4]},{w[5],w[1]},{w[4],b[4]},{b[4],w[5]},{b[1],w[3]},{w[3],b[2]},{b[1],b[3]},{b[3],w[1]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{17,{w[2],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{64,{b[2],w[2]},{p[1]->p[4],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{64,{b[2],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{106,{b[2],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{106,{w[3],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{b[1],w[3]},{w[3],b[3]},{b[3],w[1]},{w[2],b[1]},{w[1],w[4]},{w[5],w[2]},{w[4],b[4]},{b[4],w[5]},{b[3],b[1]},{w[1],b[2]},{b[2],w[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{17,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{17,{b[1],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{23,{b[4],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{23,{b[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],b[3]},{b[3],w[3]},{w[3],w[1]},{w[2],b[1]},{w[1],w[4]},{w[5],w[2]},{w[4],b[4]},{b[4],w[5]},{w[3],b[1]},{w[1],b[2]},{b[2],w[2]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{16,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{23,{b[1],w[4]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{23,{w[4],b[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{b[1],w[3]},{w[3],b[2]},{w[4],b[1]},{w[1],b[3]},{b[3],w[4]},{b[2],w[1]},{b[2],w[2]},{w[2],b[1]},{b[1],w[5]},{b[4],w[1]},{w[5],b[4]},{p[1],w[3]},{p[2],w[4]},{p[3],w[2]},{p[4],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{95,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],p[5]->p[4],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{106,{b[3],w[5]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{106,{b[3],w[5]},{p[1]->p[1],p[2]->pq[4],p[3]->p[4],p[4]->p[3],p[5]->p[2],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}},{107,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{107,{b[3],w[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->p[4],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}}}},{{{b[1],w[4]},{w[4],b[2]},{w[5],b[1]},{w[1],b[3]},{b[3],w[5]},{b[2],w[1]},{b[2],w[3]},{w[3],b[1]},{b[1],b[4]},{w[2],w[1]},{b[4],w[2]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{p[4],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{19,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{66,{b[1],w[1]},{p[1]->p[2],p[2]->p[4],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{66,{b[1],w[1]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{106,{b[2],w[6]},{p[1]->p[1],p[2]->p[4],p[3]->pq[1],p[4]->p[3],p[5]->p[2],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{106,{w[6],b[3]},{p[1]->p[1],p[2]->p[4],p[3]->pq[4],p[4]->p[3],p[5]->p[2],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}}}},{{{b[1],w[3]},{w[3],w[2]},{w[4],b[1]},{w[1],b[2]},{b[2],w[4]},{w[2],w[1]},{w[2],b[4]},{b[4],b[1]},{b[1],w[5]},{b[3],w[1]},{w[5],b[3]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{68,{b[1],w[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{68,{b[1],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{107,{b[1],w[4]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{107,{w[4],b[3]},{p[1]->pq[4],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->qp[4],q[4]->q[2]}}}},{{{b[1],w[4]},{w[4],b[3]},{w[5],w[1]},{w[2],b[2]},{b[2],w[5]},{w[1],b[4]},{w[3],w[2]},{b[4],w[3]},{b[3],b[1]},{w[1],b[3]},{b[1],w[2]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{19,{w[5],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->pq[1],p[4]->p[2],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{19,{b[1],w[5]},{p[1]->p[1],p[2]->p[3],p[3]->pq[2],p[4]->p[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{24,{b[3],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{24,{b[3],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}}}},{{{b[1],b[3]},{b[3],w[4]},{w[5],w[1]},{w[2],b[2]},{b[2],w[5]},{w[1],b[4]},{w[3],w[2]},{b[4],w[3]},{w[4],b[1]},{w[1],w[4]},{b[1],w[2]},{p[1],w[5]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{18,{b[3],w[4]},{p[1]->p[2],p[2]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{24,{b[1],w[6]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{24,{w[6],b[3]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[4],q[3]->qp[3],q[4]->q[2]}}}},{{{w[5],b[1]},{w[1],b[3]},{b[3],w[5]},{b[2],w[1]},{b[1],b[4]},{w[2],b[2]},{b[4],w[2]},{b[1],w[4]},{w[4],w[1]},{b[1],w[3]},{w[3],b[2]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{22,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{66,{b[2],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{69,{w[1],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{105,{b[2],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{105,{w[6],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}}}},{{{w[5],b[1]},{w[1],b[4]},{b[4],w[5]},{b[2],w[1]},{b[1],w[4]},{b[3],b[2]},{w[4],b[3]},{b[1],w[3]},{w[3],w[1]},{b[1],w[2]},{w[2],b[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{p[4],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{94,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{105,{w[5],b[1]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{105,{b[3],w[5]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{107,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{w[5],b[1]},{w[2],b[4]},{b[4],w[5]},{w[1],w[2]},{b[1],w[4]},{b[2],w[1]},{w[4],b[2]},{b[1],w[3]},{w[3],w[2]},{b[1],b[3]},{b[3],w[1]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{20,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{70,{w[1],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{107,{b[1],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{107,{w[3],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],w[2]},{w[2],b[2]},{b[1],w[5]},{b[3],w[1]},{w[5],b[3]},{w[3],b[1]},{b[2],w[4]},{b[4],w[3]},{w[4],b[4]},{w[1],b[1]},{b[2],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{80,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{99,{b[2],w[2]},{p[1]->p[2],p[2]->pq[2],p[3]->p[3],p[4]->p[4],p[5]->p[1],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{105,{w[4],b[2]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->pq[1],p[5]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{108,{b[4],w[5]},{p[1]->pq[3],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}},{109,{b[4],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}}}},{{{b[1],b[2]},{b[2],w[1]},{b[1],w[5]},{b[3],w[2]},{w[5],b[3]},{w[3],b[1]},{w[1],w[4]},{b[4],w[3]},{w[4],b[4]},{w[2],b[1]},{w[1],w[2]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{23,{w[3],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{79,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{109,{b[1],w[4]},{p[1]->p[1],p[2]->pq[1],p[3]->p[3],p[4]->p[2],q[1]->qp[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{109,{w[4],b[4]},{p[1]->p[1],p[2]->pq[2],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->qp[2]}}}},{{{b[1],w[2]},{w[2],b[2]},{b[1],b[4]},{w[3],w[1]},{b[4],w[3]},{w[4],b[1]},{b[2],w[5]},{b[3],w[4]},{w[5],b[3]},{w[1],b[1]},{b[2],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{p[4],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{72,{b[2],w[2]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{81,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{108,{b[2],w[6]},{p[1]->p[2],p[2]->pq[1],p[3]->p[4],p[4]->p[3],p[5]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{108,{w[6],b[4]},{p[1]->p[2],p[2]->pq[4],p[3]->p[4],p[4]->p[3],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{w[3],b[1]},{b[1],b[4]},{b[4],w[3]},{b[2],w[1]},{w[2],b[2]},{w[1],w[4]},{w[5],w[2]},{w[4],b[3]},{b[3],w[5]},{w[1],b[1]},{b[1],w[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{23,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{23,{w[2],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{89,{b[1],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{89,{w[6],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],w[2]},{b[2],w[1]},{w[5],b[1]},{w[1],b[3]},{b[3],w[5]},{w[4],b[2]},{w[2],w[3]},{w[3],b[4]},{b[4],w[4]},{w[1],b[1]},{w[2],b[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{23,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{26,{w[3],b[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{29,{w[3],b[1]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{31,{w[4],b[3]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{w[1],w[2]},{b[1],b[2]},{b[4],w[1]},{b[2],w[3]},{w[3],b[4]},{w[5],b[1]},{w[2],w[4]},{w[4],b[3]},{b[3],w[5]},{b[2],w[1]},{w[2],b[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{23,{b[2],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{25,{w[3],b[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{30,{w[3],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{30,{b[2],w[3]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],p[4]->p[3],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{w[1],b[2]},{w[2],b[1]},{w[5],w[1]},{b[1],b[3]},{b[3],w[5]},{w[4],w[2]},{b[2],w[3]},{w[3],b[4]},{b[4],w[4]},{b[1],w[1]},{b[2],w[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{25,{b[2],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{31,{w[6],b[2]},{p[1]->p[1],p[2]->pq[2],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{31,{b[3],w[3]},{p[1]->p[2],p[2]->p[3],p[3]->pq[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}}}},{{{b[1],w[5]},{b[4],w[2]},{w[5],b[4]},{b[1],w[4]},{b[3],w[1]},{w[4],b[3]},{w[3],b[1]},{w[1],b[2]},{b[2],w[3]},{w[2],b[1]},{w[1],w[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[4],w[1]}},{{101,{w[3],w[2]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{109,{w[2],w[5]},{p[1]->p[1],p[2]->p[3],p[3]->p[4],p[4]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{109,{w[2],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[1],w[5]},{b[4],w[2]},{w[5],b[4]},{b[1],w[4]},{b[3],w[1]},{w[4],b[3]},{w[3],b[1]},{w[1],b[2]},{b[2],w[3]},{w[2],b[1]},{w[1],w[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[4],w[2]}},{{101,{w[2],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{107,{w[1],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{110,{w[1],w[5]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[1],w[5]},{b[3],w[2]},{w[5],b[3]},{b[1],w[4]},{b[2],w[1]},{w[4],b[2]},{b[4],b[1]},{w[1],w[3]},{w[3],b[4]},{w[2],b[1]},{w[1],w[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{24,{w[1],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{77,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{109,{w[6],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{109,{b[2],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[4],q[1]->q[1],q[2]->qp[4],q[3]->q[3],q[4]->q[2]}}}},{{{b[1],b[4]},{w[3],w[2]},{b[4],w[3]},{b[1],w[5]},{b[3],w[1]},{w[5],b[3]},{w[4],b[1]},{w[1],b[2]},{b[2],w[4]},{w[2],b[1]},{w[1],w[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{76,{w[3],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{76,{w[3],b[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{110,{w[6],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{110,{b[3],w[6]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[4],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}}}},{{{w[4],b[1]},{b[1],b[4]},{b[4],w[4]},{b[3],w[1]},{w[2],w[3]},{w[3],b[3]},{w[1],w[5]},{b[2],w[2]},{w[5],b[2]},{w[1],b[1]},{b[1],w[2]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{24,{w[3],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{24,{w[3],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{90,{b[1],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{90,{w[6],b[3]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}}}},{{{w[1],w[2]},{b[1],w[3]},{b[2],w[1]},{w[3],b[2]},{w[4],b[1]},{w[2],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],b[3]},{b[3],w[1]},{w[2],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{25,{b[1],w[3]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{78,{w[3],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{110,{b[1],w[3]},{p[1]->p[1],p[2]->pq[1],p[3]->p[3],p[4]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{110,{w[3],b[2]},{p[1]->p[1],p[2]->pq[3],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[1],b[2]},{b[1],w[3]},{b[3],w[1]},{w[3],b[3]},{w[4],b[1]},{b[2],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[2]},{w[2],w[1]},{b[2],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{26,{b[1],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{81,{b[2],w[2]},{p[1]->p[4],p[2]->p[1],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{100,{b[2],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{105,{w[3],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{105,{b[2],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[2],w[1]},{b[1],w[3]},{b[3],b[2]},{w[3],b[3]},{w[4],b[1]},{w[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[2]},{w[2],b[2]},{w[1],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{100,{w[2],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{108,{b[1],w[3]},{p[1]->p[3],p[2]->p[2],p[3]->pq[1],p[4]->p[1],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{108,{w[3],b[3]},{p[1]->p[3],p[2]->p[2],p[3]->pq[3],p[4]->p[1],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{110,{b[2],w[2]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{b[2],w[1]},{b[1],b[3]},{w[2],b[2]},{b[3],w[2]},{w[4],b[1]},{w[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[3]},{w[3],b[2]},{w[1],b[1]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{26,{b[2],w[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{74,{w[2],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{80,{b[2],w[2]},{p[1]->p[4],p[2]->p[1],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{108,{w[4],b[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{108,{b[3],w[4]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{w[1],b[2]},{b[2],w[2]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[3],w[1]},{w[2],w[3]},{w[3],b[3]},{w[2],b[1]},{b[1],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{25,{b[1],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{25,{b[1],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{87,{w[3],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{89,{b[3],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{90,{w[3],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}}}},{{{w[1],w[3]},{w[3],b[1]},{w[4],b[2]},{b[2],w[5]},{b[4],w[4]},{w[5],b[4]},{b[3],w[1]},{b[1],w[2]},{w[2],b[3]},{b[1],b[2]},{b[2],w[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{26,{b[2],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{26,{b[2],w[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[4],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{86,{b[2],w[3]},{p[1]->p[2],p[2]->p[3],p[3]->pq[1],p[4]->p[4],p[5]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{86,{w[3],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->pq[2],p[4]->p[4],p[5]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{90,{b[4],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->p[4],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{w[2],b[1]},{b[1],b[3]},{b[3],w[2]},{b[4],w[1]},{b[2],w[5]},{w[5],b[4]},{w[3],b[1]},{b[1],w[4]},{w[1],w[3]},{w[4],b[2]},{w[1],b[2]},{p[1],w[2]},{p[2],w[5]},{p[3],w[3]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{27,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{28,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{85,{b[2],w[6]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[4],p[5]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{85,{w[6],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[3],p[4]->p[4],p[5]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{b[3],w[1]},{b[2],w[5]},{w[5],b[3]},{w[3],b[1]},{b[1],w[4]},{b[4],w[3]},{w[4],b[4]},{w[1],b[1]},{b[1],w[2]},{w[2],b[2]},{w[1],b[2]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{p[4],w[2]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{30,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{30,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{85,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{86,{w[4],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],p[5]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{88,{b[3],w[3]},{p[1]->p[4],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}}}},{{{w[3],b[2]},{w[1],b[4]},{b[4],w[3]},{w[4],b[1]},{b[1],w[5]},{b[3],w[4]},{w[5],b[3]},{b[2],b[1]},{b[1],w[2]},{w[2],w[1]},{b[2],w[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{29,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{29,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{85,{w[3],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{85,{b[2],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{87,{w[1],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[2],q[2]->q[4],q[3]->q[1],q[4]->q[3]}}}},{{{w[3],w[1]},{b[2],b[4]},{b[4],w[3]},{w[4],b[1]},{b[1],w[5]},{b[3],w[4]},{w[5],b[3]},{w[1],b[1]},{b[1],w[2]},{w[2],b[2]},{w[1],b[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{87,{b[3],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[2],q[2]->q[4],q[3]->q[1],q[4]->q[3]}},{88,{b[2],w[4]},{p[1]->p[4],p[2]->p[2],p[3]->p[3],p[4]->p[1],p[5]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{88,{w[4],b[3]},{p[1]->p[4],p[2]->p[2],p[3]->p[3],p[4]->p[1],p[5]->pq[4],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}}}},{{{b[1],w[3]},{b[4],w[2]},{w[3],b[4]},{b[2],w[1]},{w[2],b[2]},{w[1],w[4]},{w[5],b[1]},{w[4],b[3]},{b[3],w[5]},{w[2],b[1]},{w[1],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{78,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{100,{b[1],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{103,{w[4],b[2]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{104,{b[3],w[3]},{p[1]->p[3],p[2]->p[2],p[3]->pq[4],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}}}},{{{b[1],b[3]},{w[5],w[2]},{b[3],w[5]},{b[2],w[1]},{w[2],b[2]},{w[1],w[3]},{w[4],b[1]},{w[3],b[4]},{b[4],w[4]},{w[2],b[1]},{w[1],b[1]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{61,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{79,{w[3],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{104,{w[6],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{104,{b[4],w[6]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{b[2],w[3]},{b[4],w[1]},{w[3],b[4]},{w[2],b[1]},{w[1],w[2]},{b[1],w[4]},{w[5],b[2]},{w[4],b[3]},{b[3],w[5]},{w[1],b[2]},{b[1],b[2]},{p[1],w[3]},{p[2],w[2]},{p[3],w[4]},{p[4],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{29,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{81,{w[2],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{99,{b[1],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{99,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{103,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[3],b[2]},{b[2],b[4]},{b[4],w[3]},{b[1],w[2]},{b[2],w[1]},{w[2],b[2]},{w[4],b[1]},{w[1],w[5]},{b[3],w[4]},{w[5],b[3]},{w[1],b[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[4]},{p[4],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{29,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{30,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{88,{b[1],w[6]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[4],p[5]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{88,{w[6],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[4],p[4]->p[4],p[5]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],w[4]},{b[4],w[2]},{w[4],b[4]},{w[1],b[3]},{w[3],b[1]},{b[3],w[3]},{w[5],w[1]},{w[2],b[2]},{b[2],w[5]},{w[2],b[1]},{b[1],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{76,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{97,{w[5],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{102,{w[5],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{103,{w[5],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->pq[4],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}}}},{{{b[1],w[4]},{b[4],w[2]},{w[4],b[4]},{w[1],w[5]},{b[2],b[1]},{w[5],b[2]},{b[3],w[1]},{w[2],w[3]},{w[3],b[3]},{w[2],b[1]},{b[1],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{62,{b[1],w[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{77,{w[3],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{103,{w[6],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[1],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{103,{b[3],w[6]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}}}},{{{b[2],b[1]},{b[1],w[1]},{w[2],b[1]},{b[1],w[3]},{b[3],w[2]},{w[3],b[3]},{w[4],b[2]},{w[1],w[5]},{b[4],w[4]},{w[5],b[4]},{w[1],b[2]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{p[4],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{31,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{31,{w[2],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{88,{w[2],b[2]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{88,{b[1],w[2]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{89,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{b[2],w[1]},{b[1],w[4]},{w[5],b[2]},{w[4],b[4]},{b[4],w[5]},{w[1],w[3]},{w[2],b[1]},{b[3],w[2]},{w[3],b[3]},{b[1],b[2]},{w[1],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{p[4],w[2]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{31,{b[1],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{82,{w[2],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{104,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{108,{b[1],w[2]},{p[1]->p[3],p[2]->p[4],p[3]->p[2],p[4]->p[1],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{108,{w[2],b[2]},{p[1]->p[3],p[2]->p[4],p[3]->p[2],p[4]->p[1],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}}}},{{{w[1],w[3]},{w[3],b[2]},{b[3],w[1]},{w[4],b[3]},{b[2],b[4]},{b[4],w[4]},{b[1],w[1]},{w[2],b[1]},{b[2],w[2]},{b[1],w[5]},{w[5],w[4]},{p[1],w[3]},{p[2],w[2]},{p[3],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{35,{w[2],b[2]},{p[1]->p[3],p[2]->p[2],p[3]->pq[1],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{35,{b[4],w[2]},{p[1]->p[3],p[2]->p[2],p[3]->pq[4],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}},{37,{w[3],b[4]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[2],q[2]->q[4],q[3]->q[3],q[4]->q[1]}},{38,{w[3],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[4],q[3]->q[3],q[4]->q[1]}}}},{{{w[1],b[2]},{b[2],w[3]},{w[4],w[1]},{b[3],w[4]},{w[3],w[5]},{w[5],b[3]},{w[2],w[1]},{b[1],w[2]},{w[3],b[1]},{w[2],b[4]},{b[4],b[3]},{p[1],w[4]},{p[2],w[5]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{40,{b[1],w[6]},{p[1]->p[2],p[2]->pq[1],p[3]->p[1],q[1]->qp[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{40,{w[6],b[2]},{p[1]->p[2],p[2]->pq[4],p[3]->p[1],q[1]->q[1],q[2]->qp[4],q[3]->q[2],q[4]->q[3]}},{41,{w[5],b[4]},{p[1]->p[2],p[2]->p[1],q[1]->q[3],q[2]->q[2],q[3]->q[4],q[4]->q[1]}}}},{{{b[1],w[3]},{w[3],w[2]},{w[4],b[1]},{w[5],w[4]},{w[2],b[4]},{b[4],w[5]},{w[1],b[1]},{b[2],w[1]},{w[2],b[2]},{w[1],b[3]},{b[3],w[5]},{p[1],w[3]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{32,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{38,{b[4],w[4]},{p[1]->pq[2],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->qp[2]}},{38,{b[4],w[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->qp[3]}}}},{{{b[1],b[2]},{b[2],w[3]},{w[4],b[1]},{w[5],w[4]},{w[3],b[4]},{b[4],w[5]},{w[1],b[1]},{w[2],w[1]},{w[3],w[2]},{w[1],b[3]},{b[3],w[5]},{p[1],w[4]},{p[2],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{33,{b[2],w[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[3],q[2]->q[1],q[3]->q[4],q[4]->q[2]}},{37,{w[4],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{37,{b[4],w[4]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->qp[2]}}}},{{{w[1],w[3]},{w[3],b[2]},{b[3],w[1]},{b[4],b[3]},{b[2],w[5]},{w[5],b[4]},{b[1],w[1]},{w[2],b[1]},{b[2],w[2]},{b[1],w[4]},{w[4],b[4]},{p[1],w[3]},{p[2],w[5]},{p[3],w[2]},{p[4],w[4]},{q[1],b[2]},{q[2],b[4]},{q[3],b[1]},{q[4],b[3]}},{{35,{w[5],b[4]},{p[1]->p[4],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[3],q[2]->q[1],q[3]->q[4],q[4]->q[2]}},{36,{w[3],b[4]},{p[1]->p[3],p[2]->p[2],p[3]->p[4],p[4]->p[1],q[1]->q[3],q[2]->q[1],q[3]->q[4],q[4]->q[2]}},{39,{w[6],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{39,{b[3],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],w[3]},{w[3],b[2]},{b[3],b[1]},{w[4],b[3]},{b[2],w[5]},{w[5],w[4]},{w[1],b[1]},{w[2],w[1]},{b[2],w[2]},{w[1],b[4]},{b[4],w[4]},{p[1],w[3]},{p[2],w[5]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{32,{w[6],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[4],q[3]->q[1],q[4]->q[3]}},{36,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{36,{b[4],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{40,{b[2],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],w[2]},{w[2],b[3]},{w[3],b[1]},{b[4],w[3]},{b[3],w[5]},{w[5],b[4]},{b[2],b[1]},{w[1],b[2]},{b[3],w[1]},{b[2],w[4]},{w[4],b[4]},{p[1],w[2]},{p[2],w[3]},{p[3],w[5]},{p[4],w[1]},{p[5],w[4]},{q[1],b[1]},{q[2],b[3]},{q[3],b[4]},{q[4],b[2]}},{{34,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],p[5]->p[4],p[6]->p[5],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{34,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[4],p[5]->p[4],p[6]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{39,{b[4],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{39,{b[4],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->p[5],p[5]->p[4],q[1]->q[3],q[2]->q[2],q[3]->q[4],q[4]->q[1]}},{39,{b[4],w[1]},{p[1]->p[4],p[2]->p[3],p[3]->p[5],p[4]->p[1],p[5]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{39,{b[4],w[1]},{p[1]->p[5],p[2]->p[3],p[3]->p[4],p[4]->p[2],p[5]->p[1],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}}}},{{{w[1],b[2]},{b[2],w[3]},{b[3],w[1]},{w[4],b[3]},{w[3],w[5]},{w[5],w[4]},{w[2],w[1]},{b[1],w[2]},{w[3],b[1]},{w[2],b[4]},{b[4],w[4]},{p[1],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[2],w[1]}},{{33,{w[4],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[4],q[2]->q[3],q[3]->q[1],q[4]->q[2]}},{41,{w[6],w[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{41,{w[6],w[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[3],q[2]->q[4],q[3]->q[1],q[4]->q[2]}}}},{{{b[4],w[1]},{w[2],b[4]},{w[1],w[4]},{w[4],b[3]},{b[2],w[2]},{w[5],b[2]},{b[3],w[5]},{w[1],b[1]},{b[1],w[2]},{w[3],b[1]},{b[3],w[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{35,{b[1],w[4]},{p[1]->pq[2],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{40,{b[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{42,{b[4],w[6]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{45,{b[3],w[6]},{p[1]->pq[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{w[5],b[1]},{b[2],w[5]},{b[1],w[4]},{w[4],w[3]},{w[2],b[2]},{b[4],w[2]},{w[3],b[4]},{b[1],w[1]},{w[1],b[2]},{b[3],w[1]},{w[3],b[3]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{35,{w[6],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{36,{b[2],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{47,{b[4],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{51,{w[6],b[4]},{p[1]->p[1],p[2]->pq[3],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{b[3],b[1]},{w[3],b[3]},{b[1],w[5]},{w[5],w[4]},{w[2],w[3]},{b[4],w[2]},{w[4],b[4]},{b[1],w[1]},{w[1],w[3]},{b[2],w[1]},{w[4],b[2]},{p[1],w[5]},{p[2],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{41,{w[3],b[2]},{p[1]->p[1],p[2]->p[2],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{47,{w[4],b[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{47,{b[1],w[4]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[3],w[1]},{w[3],b[3]},{w[1],w[5]},{w[5],w[4]},{w[2],w[3]},{b[4],w[2]},{w[4],b[4]},{w[1],b[1]},{b[1],w[3]},{b[2],b[1]},{w[4],b[2]},{p[1],w[5]},{p[2],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{41,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{50,{b[1],w[6]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{50,{w[6],b[4]},{p[1]->pq[2],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}}}},{{{b[3],w[1]},{w[3],b[3]},{w[1],b[2]},{b[2],w[5]},{w[2],w[3]},{b[4],w[2]},{w[5],b[4]},{w[1],b[1]},{b[1],w[3]},{w[4],b[1]},{w[5],w[4]},{p[1],w[2]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{38,{w[5],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{46,{w[4],b[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{49,{b[4],w[3]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}}}},{{{w[5],b[1]},{b[2],w[5]},{b[1],b[3]},{b[3],w[4]},{w[2],b[2]},{b[4],w[2]},{w[4],b[4]},{b[1],w[1]},{w[1],b[2]},{w[3],w[1]},{w[4],w[3]},{p[1],w[5]},{p[2],w[2]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{37,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{48,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{48,{b[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{w[5],w[1]},{b[2],w[5]},{w[1],b[3]},{b[3],w[4]},{w[2],b[2]},{b[4],w[2]},{w[4],b[4]},{w[1],b[1]},{b[1],b[2]},{w[3],b[1]},{w[4],w[3]},{p[1],w[5]},{p[2],w[2]},{p[3],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{35,{b[2],w[3]},{p[1]->p[3],p[2]->pq[1],p[3]->p[2],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{35,{w[3],b[1]},{p[1]->p[3],p[2]->pq[2],p[3]->p[2],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{37,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{46,{b[4],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{w[4],b[2]},{w[1],w[4]},{b[2],w[3]},{w[3],b[4]},{b[3],w[1]},{w[5],b[3]},{b[4],w[5]},{b[2],b[1]},{b[1],w[1]},{w[2],b[1]},{b[4],w[2]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[2]},{q[1],b[2]},{q[2],b[4]},{q[3],b[1]},{q[4],b[3]}},{{35,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{39,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{39,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{45,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{b[4],b[1]},{w[2],b[4]},{b[1],w[4]},{w[4],b[3]},{b[2],w[2]},{w[5],b[2]},{b[3],w[5]},{b[1],w[1]},{w[1],w[2]},{w[3],w[1]},{b[3],w[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{40,{w[3],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{44,{w[3],b[4]},{p[1]->pq[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{44,{b[1],w[3]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[5],b[1]},{b[2],w[5]},{b[1],w[4]},{w[4],b[3]},{w[2],b[2]},{b[4],w[2]},{b[3],b[4]},{b[1],w[1]},{w[1],b[2]},{w[3],w[1]},{b[3],w[3]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{43,{b[3],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{43,{w[5],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[4],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}},{48,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{51,{b[4],w[5]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{w[4],b[1]},{b[3],w[4]},{b[1],w[3]},{w[3],b[4]},{b[2],b[3]},{w[5],b[2]},{b[4],w[5]},{b[1],w[1]},{w[1],b[3]},{w[2],w[1]},{b[4],w[2]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{p[4],w[2]},{q[1],b[1]},{q[2],b[3]},{q[3],b[4]},{q[4],b[2]}},{{35,{w[5],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{43,{w[6],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],p[5]->p[4],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{43,{b[4],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}},{44,{b[4],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[3],w[1]},{w[3],b[3]},{w[1],w[5]},{w[5],b[2]},{w[2],w[3]},{b[4],w[2]},{b[2],b[4]},{w[1],b[1]},{b[1],w[3]},{w[4],b[1]},{b[2],w[4]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{42,{b[3],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{42,{w[5],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{49,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{50,{b[4],w[5]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{w[2],b[2]},{w[4],b[1]},{b[2],w[4]},{b[1],w[3]},{b[4],w[2]},{w[3],b[4]},{b[2],w[5]},{w[5],w[1]},{w[1],b[3]},{b[3],w[2]},{b[1],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{36,{b[2],w[2]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{64,{b[4],w[5]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{66,{b[4],w[6]},{p[1]->p[2],p[2]->pq[3],p[3]->p[1],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}},{70,{b[4],w[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[2],q[2]->q[4],q[3]->q[3],q[4]->q[1]}}}},{{{w[4],w[3]},{b[1],w[1]},{w[3],b[1]},{w[1],w[5]},{b[4],w[4]},{w[5],b[4]},{w[3],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[4]},{w[1],w[2]},{p[1],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[2],w[4]}},{{41,{w[4],w[5]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{63,{w[3],w[6]},{p[1]->p[1],p[2]->p[2],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}},{67,{w[6],w[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[4],q[2]->q[3],q[3]->q[1],q[4]->q[2]}}}},{{{w[4],w[3]},{b[1],w[1]},{w[3],b[1]},{w[1],w[5]},{b[4],w[4]},{w[5],b[4]},{w[3],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[4]},{w[1],w[2]},{p[1],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[2],w[3]}},{{41,{w[3],w[4]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{67,{w[5],w[2]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{71,{w[5],w[4]},{p[1]->p[1],p[2]->p[2],q[1]->q[4],q[2]->q[3],q[3]->q[1],q[4]->q[2]}}}},{{{w[3],b[1]},{b[3],w[1]},{b[1],b[3]},{w[1],b[2]},{w[5],w[3]},{b[2],w[5]},{b[1],w[4]},{w[4],w[2]},{w[2],b[4]},{b[4],w[3]},{w[1],w[2]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{68,{w[6],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{68,{b[2],w[6]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}},{71,{w[1],b[4]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{b[1],w[3]},{b[3],w[1]},{w[3],b[3]},{w[1],b[2]},{w[5],b[1]},{b[2],w[5]},{w[3],b[4]},{b[4],w[2]},{w[2],w[4]},{w[4],b[1]},{w[1],w[2]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{40,{w[4],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{67,{w[3],b[1]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{68,{w[4],b[4]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{70,{w[6],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{w[2],b[2]},{w[3],w[1]},{b[2],w[3]},{w[1],b[3]},{w[5],w[2]},{b[3],w[5]},{b[2],w[4]},{w[4],b[1]},{b[1],b[4]},{b[4],w[2]},{w[1],b[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{38,{w[2],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{66,{w[5],b[1]},{p[1]->pq[2],p[2]->p[2],p[3]->p[3],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{66,{b[3],w[5]},{p[1]->pq[4],p[2]->p[2],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}},{70,{b[2],w[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[3],b[2]},{w[2],w[1]},{b[2],w[2]},{w[1],b[4]},{w[5],b[3]},{b[4],w[5]},{b[2],w[3]},{w[3],b[1]},{b[1],w[4]},{w[4],b[3]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[3]},{p[4],w[4]},{q[1],b[3]},{q[2],b[2]},{q[3],b[1]},{q[4],b[4]}},{{39,{w[2],b[3]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{39,{b[2],w[2]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{66,{w[2],b[3]},{p[1]->p[4],p[2]->p[2],p[3]->p[3],p[4]->p[1],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}},{66,{w[1],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{69,{w[1],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[3],b[1]},{w[4],w[1]},{b[1],w[4]},{w[1],b[2]},{w[5],w[3]},{b[2],w[5]},{b[1],b[3]},{b[3],w[2]},{w[2],b[4]},{b[4],w[3]},{w[1],w[2]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{67,{w[1],b[2]},{p[1]->p[2],p[2]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{70,{b[1],w[5]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{70,{w[5],b[2]},{p[1]->pq[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[2],w[2]},{w[3],w[1]},{w[2],w[3]},{w[1],b[3]},{w[5],b[2]},{b[3],w[5]},{w[2],b[4]},{b[4],b[1]},{b[1],w[4]},{w[4],b[2]},{w[1],b[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{37,{w[2],b[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{69,{b[4],w[5]},{p[1]->p[2],p[2]->p[1],p[3]->pq[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{69,{w[5],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->pq[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[2],w[2]},{w[4],b[1]},{w[2],w[4]},{b[1],w[3]},{b[4],b[2]},{w[3],b[4]},{w[2],b[3]},{b[3],w[1]},{w[1],w[5]},{w[5],b[2]},{b[1],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{37,{b[2],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{65,{b[2],w[6]},{p[1]->p[3],p[2]->p[2],p[3]->pq[1],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{65,{b[4],w[5]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{68,{b[4],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[2],q[2]->q[4],q[3]->q[3],q[4]->q[1]}}}},{{{w[2],b[2]},{w[3],b[1]},{b[2],w[3]},{b[1],b[3]},{w[5],w[2]},{b[3],w[5]},{b[2],w[4]},{w[4],w[1]},{w[1],b[4]},{b[4],w[2]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{38,{b[2],w[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{64,{b[2],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{64,{w[6],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{68,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[1],w[3]},{w[3],b[2]},{w[5],b[3]},{w[2],b[4]},{b[4],w[5]},{w[4],b[1]},{b[3],w[4]},{b[2],w[2]},{w[2],b[1]},{w[1],b[2]},{b[3],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{p[4],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{39,{w[3],b[2]},{p[1]->pq[1],p[2]->p[3],p[3]->p[2],p[4]->p[1],p[5]->p[4],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{39,{w[3],b[2]},{p[1]->pq[2],p[2]->p[4],p[3]->p[2],p[4]->p[1],p[5]->p[3],q[1]->qp[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{57,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{57,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{59,{w[6],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->pq[4],p[4]->p[2],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[1],w[4]},{w[4],b[2]},{b[4],w[1]},{w[3],w[2]},{w[2],b[4]},{w[5],b[1]},{w[1],w[5]},{b[2],w[3]},{w[3],b[1]},{b[3],b[2]},{w[1],b[3]},{p[1],w[4]},{p[2],w[2]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{38,{b[3],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{51,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],p[4]->p[3],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{51,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->pq[3],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{55,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[1],b[2]},{b[2],w[2]},{b[4],w[4]},{b[1],w[5]},{w[5],b[4]},{b[3],w[1]},{w[4],b[3]},{w[2],b[1]},{b[1],w[1]},{w[3],w[2]},{w[4],w[3]},{p[1],w[5]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{37,{b[1],w[5]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{41,{w[1],b[1]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{50,{b[3],w[3]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{56,{w[5],b[3]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}}}},{{{b[1],b[4]},{b[4],w[1]},{w[5],b[2]},{w[3],b[3]},{b[3],w[5]},{w[4],b[1]},{b[2],w[4]},{w[1],w[3]},{w[3],b[1]},{w[2],w[1]},{b[2],w[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{40,{b[3],w[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{57,{w[5],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{57,{b[3],w[5]},{p[1]->pq[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}}}},{{{w[1],b[2]},{b[2],b[1]},{b[4],w[3]},{w[5],w[4]},{w[4],b[4]},{b[3],w[1]},{w[3],b[3]},{b[1],w[5]},{w[5],w[1]},{w[2],b[1]},{w[3],w[2]},{p[1],w[4]},{p[2],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{41,{b[1],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{55,{b[2],w[6]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{55,{w[6],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[1],w[5]},{w[5],b[1]},{b[4],w[3]},{b[2],w[4]},{w[4],b[4]},{b[3],w[1]},{w[3],b[3]},{b[1],b[2]},{b[2],w[1]},{w[2],b[1]},{w[3],w[2]},{p[1],w[5]},{p[2],w[4]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{36,{w[5],b[2]},{p[1]->pq[1],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{36,{b[1],w[5]},{p[1]->pq[2],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{38,{w[1],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{56,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}}}},{{{w[1],b[4]},{b[4],w[2]},{w[5],b[1]},{b[3],b[2]},{b[2],w[5]},{w[4],w[1]},{b[1],w[4]},{w[2],b[3]},{b[3],w[1]},{w[3],w[2]},{b[1],w[3]},{p[1],w[5]},{p[2],w[4]},{p[3],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{40,{w[1],b[3]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{40,{w[1],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{58,{b[1],w[6]},{p[1]->p[2],p[2]->pq[2],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{58,{w[6],b[4]},{p[1]->p[2],p[2]->pq[3],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{w[1],b[3]},{b[3],w[2]},{b[4],b[1]},{b[2],w[4]},{w[4],b[4]},{w[5],w[1]},{b[1],w[5]},{w[2],b[2]},{b[2],w[1]},{w[3],w[2]},{b[1],w[3]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{50,{w[5],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{50,{w[5],b[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{58,{b[4],w[5]},{p[1]->p[2],p[2]->p[1],p[3]->pq[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{58,{w[5],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],w[4]},{w[4],b[2]},{b[4],b[3]},{w[3],w[2]},{w[2],b[4]},{w[5],b[1]},{b[3],w[5]},{b[2],w[3]},{w[3],b[1]},{w[1],b[2]},{b[3],w[1]},{p[1],w[4]},{p[2],w[2]},{p[3],w[5]},{p[4],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{51,{w[5],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{51,{w[5],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{59,{b[4],w[5]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[4],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}},{59,{w[5],b[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{w[4],w[3]},{b[4],w[4]},{w[1],b[1]},{b[1],w[5]},{w[5],b[4]},{b[2],w[1]},{w[3],b[2]},{w[2],b[4]},{w[3],b[3]},{b[3],w[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[5]},{q[1],b[4]},{q[2],b[1]},{q[3],b[2]},{q[4],b[3]},{p[3],w[1]}},{{37,{w[3],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{47,{w[1],w[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{53,{w[6],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[4],w[3]},{b[4],w[4]},{w[1],b[1]},{b[1],w[5]},{w[5],b[4]},{b[2],w[1]},{w[3],b[2]},{w[2],b[4]},{w[3],b[3]},{b[3],w[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[5]},{q[1],b[4]},{q[2],b[1]},{q[3],b[2]},{q[4],b[3]},{p[3],w[2]}},{{37,{w[6],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{40,{w[5],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{55,{w[5],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[2],w[2]},{w[4],b[2]},{w[1],b[3]},{b[3],w[5]},{w[5],w[4]},{b[4],w[1]},{w[2],b[4]},{b[1],w[4]},{w[2],w[3]},{w[3],b[1]},{b[1],w[1]},{p[1],w[5]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{38,{w[6],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{46,{w[3],b[3]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}},{54,{w[5],b[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->qp[3]}}}},{{{w[3],b[1]},{b[4],w[3]},{w[1],b[2]},{b[2],w[5]},{w[5],b[4]},{b[3],w[1]},{b[1],b[3]},{w[2],b[4]},{b[1],w[4]},{w[4],w[2]},{w[2],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[4]},{q[3],b[2]},{q[4],b[3]}},{{44,{w[6],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{44,{b[2],w[6]},{p[1]->p[2],p[2]->p[1],p[3]->pq[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->qp[4],q[4]->q[3]}},{55,{w[3],b[4]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{w[3],w[2]},{w[5],w[3]},{w[1],w[4]},{w[4],b[4]},{b[4],w[5]},{b[2],w[1]},{w[2],b[2]},{b[1],w[5]},{w[2],b[3]},{b[3],b[1]},{b[1],w[1]},{p[1],w[3]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{41,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{56,{w[6],b[1]},{p[1]->p[2],p[2]->pq[1],p[3]->p[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{56,{b[4],w[6]},{p[1]->p[2],p[2]->pq[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{w[4],w[3]},{b[3],w[4]},{w[1],w[5]},{w[5],b[4]},{b[4],b[3]},{b[1],w[1]},{w[3],b[1]},{w[2],b[3]},{w[3],b[2]},{b[2],w[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[5]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{41,{w[5],b[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{53,{b[1],w[5]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{53,{w[5],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{w[2],b[2]},{w[5],w[2]},{b[1],w[3]},{w[3],b[4]},{b[4],w[5]},{w[4],b[1]},{b[2],w[4]},{w[1],w[5]},{b[2],b[3]},{b[3],w[1]},{w[1],b[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{47,{b[3],w[6]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{57,{b[2],w[6]},{p[1]->p[2],p[2]->pq[1],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{57,{w[6],b[4]},{p[1]->p[2],p[2]->pq[3],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{w[2],b[2]},{w[5],w[2]},{w[1],w[3]},{w[3],b[4]},{b[4],w[5]},{b[3],w[1]},{b[2],b[3]},{b[1],w[5]},{b[2],w[4]},{w[4],b[1]},{b[1],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{45,{w[5],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{45,{b[2],w[5]},{p[1]->p[2],p[2]->p[1],p[3]->pq[3],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{46,{b[3],w[5]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{56,{w[3],b[4]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{w[2],b[2]},{b[4],w[2]},{b[1],b[3]},{b[3],w[5]},{w[5],b[4]},{w[3],b[1]},{b[2],w[3]},{w[1],b[4]},{b[2],w[4]},{w[4],w[1]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[3]},{p[4],w[4]},{q[1],b[2]},{q[2],b[4]},{q[3],b[1]},{q[4],b[3]}},{{36,{w[3],b[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{44,{w[1],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{52,{b[1],w[5]},{p[1]->p[1],p[2]->p[3],p[3]->pq[3],p[4]->p[2],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{52,{w[5],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->pq[4],p[4]->p[2],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{w[2],b[2]},{b[4],w[2]},{w[1],b[3]},{b[3],w[5]},{w[5],b[4]},{w[3],w[1]},{b[2],w[3]},{b[1],b[4]},{b[2],w[4]},{w[4],b[1]},{b[1],w[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[3]},{p[4],w[4]},{q[1],b[2]},{q[2],b[4]},{q[3],b[1]},{q[4],b[3]}},{{36,{b[3],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{39,{b[3],w[5]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{39,{w[5],b[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->pq[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{45,{w[1],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{57,{b[4],w[1]},{p[1]->p[2],p[2]->p[4],p[3]->p[1],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{w[1],b[1]},{b[2],w[1]},{w[2],b[2]},{b[3],w[2]},{b[1],w[5]},{w[4],b[3]},{b[4],w[4]},{w[5],b[4]},{b[1],b[2]},{b[1],w[3]},{w[3],b[3]},{p[1],w[1]},{p[2],w[2]},{p[3],w[5]},{p[4],w[4]},{p[5],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{43,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{59,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{93,{b[3],w[2]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],p[5]->pq[1],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{93,{w[2],b[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],p[5]->pq[2],p[6]->p[5],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{99,{w[1],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[2],b[1]},{w[1],b[2]},{w[2],w[1]},{b[3],w[2]},{b[1],w[5]},{w[4],b[3]},{b[4],w[4]},{w[5],b[4]},{b[1],w[1]},{b[1],w[3]},{w[3],b[3]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{p[4],w[3]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{42,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{58,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{99,{b[4],w[3]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{99,{w[3],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[1],w[1]},{w[1],b[2]},{b[2],w[3]},{w[3],b[3]},{w[5],b[1]},{b[3],w[4]},{w[4],b[4]},{b[4],w[5]},{b[2],b[1]},{w[2],b[2]},{b[3],w[2]},{p[1],w[1]},{p[2],w[3]},{p[3],w[5]},{p[4],w[4]},{p[5],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{43,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{43,{b[2],w[1]},{p[1]->p[1],p[2]->p[5],p[3]->p[3],p[4]->p[4],p[5]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{91,{w[1],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],p[5]->p[5],p[6]->pq[1],q[1]->q[2],q[2]->q[3],q[3]->qp[1],q[4]->q[4]}},{91,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->pq[2],p[6]->p[5],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{96,{w[1],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{b[2],b[1]},{b[1],w[3]},{w[3],b[3]},{w[5],b[2]},{b[3],w[4]},{w[4],b[4]},{b[4],w[5]},{b[1],w[1]},{w[1],b[2]},{w[2],w[1]},{b[3],w[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{p[4],w[2]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{42,{w[1],b[2]},{p[1]->p[4],p[2]->p[2],p[3]->p[3],p[4]->p[1],q[1]->q[3],q[2]->q[2],q[3]->q[1],q[4]->q[4]}},{43,{b[1],w[2]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{43,{w[2],b[2]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{58,{w[1],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[3],q[2]->q[1],q[3]->q[2],q[4]->q[4]}}}},{{{w[3],b[1]},{b[3],w[3]},{b[2],w[1]},{w[2],b[2]},{w[1],w[5]},{w[4],b[3]},{b[4],w[4]},{w[5],b[4]},{b[1],w[2]},{w[2],b[3]},{w[1],b[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{42,{w[3],b[3]},{p[1]->pq[2],p[2]->p[2],p[3]->p[3],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{64,{b[1],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{72,{b[4],w[3]},{p[1]->pq[3],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}},{73,{w[2],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[3],b[1]},{w[3],b[3]},{b[2],w[1]},{w[2],b[2]},{w[1],w[5]},{w[4],w[3]},{b[4],w[4]},{w[5],b[4]},{b[1],w[2]},{w[2],w[3]},{w[1],b[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{63,{b[3],w[4]},{p[1]->p[2],p[2]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{73,{b[4],w[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{73,{w[4],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{w[3],w[1]},{b[3],w[3]},{w[2],b[1]},{b[2],w[2]},{b[1],w[5]},{w[4],b[3]},{b[4],w[4]},{w[5],b[4]},{w[1],b[2]},{b[2],b[3]},{b[1],w[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[5]},{p[4],w[4]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{43,{w[3],b[3]},{p[1]->p[2],p[2]->pq[1],p[3]->p[3],p[4]->p[4],p[5]->p[1],q[1]->q[2],q[2]->q[3],q[3]->qp[1],q[4]->q[4]}},{43,{b[2],w[3]},{p[1]->p[2],p[2]->pq[3],p[3]->p[3],p[4]->p[4],p[5]->p[1],q[1]->q[2],q[2]->qp[3],q[3]->q[1],q[4]->q[4]}},{65,{w[1],b[3]},{p[1]->p[2],p[2]->p[4],p[3]->p[3],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{72,{w[2],b[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[4],p[4]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{b[2],w[3]},{w[3],b[3]},{b[1],w[2]},{w[2],b[2]},{w[5],b[1]},{b[3],w[4]},{w[4],b[4]},{b[4],w[5]},{w[1],b[2]},{b[3],w[1]},{w[1],b[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[5]},{p[4],w[4]},{q[1],b[2]},{q[2],b[3]},{q[3],b[1]},{q[4],b[4]}},{{43,{b[3],w[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],p[5]->pq[2],q[1]->q[3],q[2]->q[1],q[3]->qp[2],q[4]->q[4]}},{43,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{52,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{60,{b[4],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[3],q[2]->q[1],q[3]->q[4],q[4]->q[2]}},{60,{b[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{w[2],b[3]},{b[3],w[3]},{w[1],b[2]},{b[2],w[2]},{w[5],w[1]},{w[3],w[4]},{w[4],b[4]},{b[4],w[5]},{b[1],w[2]},{w[3],b[1]},{b[1],w[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{54,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{61,{w[4],b[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{61,{w[4],b[4]},{p[1]->pq[2],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}}}},{{{b[2],b[3]},{b[3],w[3]},{b[1],w[2]},{w[2],b[2]},{w[5],b[1]},{w[3],w[4]},{w[4],b[4]},{b[4],w[5]},{w[1],b[2]},{w[3],w[1]},{w[1],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{53,{w[3],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{60,{b[2],w[3]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{60,{w[3],b[4]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{w[2],w[3]},{w[3],b[3]},{w[1],b[2]},{b[2],w[2]},{w[5],w[1]},{b[3],w[4]},{w[4],b[4]},{b[4],w[5]},{b[1],w[2]},{b[3],b[1]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{42,{b[3],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{42,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{53,{b[3],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{61,{b[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{b[1],w[4]},{w[4],b[3]},{w[1],b[4]},{w[2],w[3]},{b[4],w[2]},{b[2],w[1]},{w[5],b[2]},{b[3],w[5]},{w[3],b[1]},{b[3],w[3]},{b[1],w[1]},{p[1],w[4]},{p[2],w[2]},{p[3],w[5]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]}},{{51,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{68,{b[3],w[3]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{72,{b[3],w[6]},{p[1]->p[2],p[2]->p[3],p[3]->pq[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{74,{w[5],b[4]},{p[1]->p[3],p[2]->p[2],p[3]->pq[4],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{w[2],b[3]},{b[3],w[4]},{w[1],b[4]},{w[3],b[2]},{b[4],w[3]},{b[1],w[1]},{w[5],b[1]},{w[4],w[5]},{b[2],w[2]},{w[4],b[2]},{w[2],w[1]},{p[1],w[3]},{p[2],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]},{p[3],w[1]}},{{50,{w[5],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{73,{w[6],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{75,{w[2],w[5]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[2],b[3]},{b[3],w[4]},{w[1],b[4]},{w[3],b[2]},{b[4],w[3]},{b[1],w[1]},{w[5],b[1]},{w[4],w[5]},{b[2],w[2]},{w[4],b[2]},{w[2],w[1]},{p[1],w[3]},{p[2],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]},{p[3],w[2]}},{{50,{w[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{68,{w[3],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{76,{w[1],w[5]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[2],b[2]},{b[2],w[5]},{w[1],b[4]},{w[4],b[1]},{b[4],w[4]},{w[3],w[1]},{b[3],w[3]},{w[5],b[3]},{b[1],w[2]},{w[5],b[1]},{w[2],w[1]},{p[1],w[4]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{47,{w[5],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{67,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],q[1]->q[4],q[2]->q[3],q[3]->q[1],q[4]->q[2]}},{73,{w[5],b[3]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{77,{w[6],b[2]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],w[5]},{w[5],b[2]},{w[1],b[4]},{w[3],w[4]},{b[4],w[3]},{w[2],w[1]},{b[3],w[2]},{b[2],b[3]},{w[4],b[1]},{b[2],w[4]},{b[1],w[1]},{p[1],w[5]},{p[2],w[3]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{46,{w[5],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{72,{b[1],w[5]},{p[1]->p[2],p[2]->pq[2],p[3]->p[3],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{72,{w[5],b[3]},{p[1]->p[2],p[2]->pq[3],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{76,{w[2],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],w[3]},{w[3],b[4]},{w[1],w[5]},{b[3],w[2]},{w[5],b[3]},{b[2],w[1]},{w[4],b[2]},{b[4],w[4]},{w[2],b[1]},{b[4],w[2]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[4]},{q[3],b[2]},{q[4],b[3]}},{{45,{b[4],w[3]},{p[1]->p[2],p[2]->pq[2],p[3]->p[3],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{66,{w[4],b[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{74,{b[4],w[6]},{p[1]->p[3],p[2]->pq[4],p[3]->p[2],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}},{77,{b[4],w[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}}}},{{{b[1],b[4]},{b[4],w[3]},{w[1],w[5]},{b[3],w[2]},{w[5],b[3]},{b[2],w[1]},{w[4],b[2]},{w[3],w[4]},{w[2],b[1]},{w[3],w[2]},{b[1],w[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{67,{b[4],w[4]},{p[1]->p[2],p[2]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{77,{b[1],w[5]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{77,{w[5],b[4]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->qp[4]}}}},{{{w[2],b[4]},{b[4],w[3]},{w[1],w[5]},{b[2],b[3]},{w[5],b[2]},{b[1],w[1]},{w[4],b[1]},{w[3],w[4]},{b[3],w[2]},{w[3],b[3]},{w[2],w[1]},{p[1],w[5]},{p[2],w[4]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{67,{w[1],b[4]},{p[1]->p[2],p[2]->p[1],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}},{75,{b[4],w[6]},{p[1]->p[2],p[2]->pq[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}},{75,{w[6],b[1]},{p[1]->p[2],p[2]->pq[1],p[3]->p[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{w[2],w[4]},{w[4],b[3]},{w[1],b[4]},{w[3],b[2]},{b[4],w[3]},{b[1],w[1]},{w[5],b[1]},{b[3],w[5]},{b[2],w[2]},{b[3],b[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[3]},{q[2],b[2]},{q[3],b[1]},{q[4],b[4]}},{{44,{b[3],w[4]},{p[1]->p[2],p[2]->pq[1],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{44,{w[4],b[1]},{p[1]->p[2],p[2]->pq[2],p[3]->p[3],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{68,{w[1],b[3]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{76,{b[3],w[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}}}},{{{b[1],w[5]},{w[5],w[4]},{w[1],b[4]},{w[3],b[2]},{b[4],w[3]},{w[2],w[1]},{b[3],w[2]},{w[4],b[3]},{b[2],b[1]},{w[4],b[2]},{b[1],w[1]},{p[1],w[5]},{p[2],w[3]},{p[3],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{46,{b[2],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{66,{b[2],w[3]},{p[1]->p[2],p[2]->p[3],p[3]->pq[1],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{66,{w[3],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->pq[2],p[4]->p[1],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{77,{b[2],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],b[2]},{b[2],w[5]},{w[1],b[4]},{w[3],w[4]},{b[4],w[3]},{w[2],w[1]},{b[3],w[2]},{w[5],b[3]},{w[4],b[1]},{w[5],w[4]},{b[1],w[1]},{p[1],w[3]},{p[2],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{67,{w[4],b[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[4],q[2]->q[3],q[3]->q[1],q[4]->q[2]}},{76,{w[6],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{76,{b[4],w[6]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}}}},{{{b[1],w[4]},{w[4],b[3]},{w[1],b[4]},{w[3],b[1]},{b[4],w[3]},{b[2],w[1]},{w[5],b[2]},{b[3],w[5]},{w[2],b[1]},{b[3],w[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]},{p[4],w[1]}},{{48,{w[4],w[5]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{60,{w[2],w[6]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{60,{w[2],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}}}},{{{b[1],w[4]},{w[4],b[3]},{w[1],b[4]},{w[3],b[1]},{b[4],w[3]},{b[2],w[1]},{w[5],b[2]},{b[3],w[5]},{w[2],b[1]},{b[3],w[2]},{w[2],w[1]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[3]},{q[3],b[2]},{q[4],b[4]},{p[4],w[2]}},{{44,{w[2],w[5]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{44,{w[2],w[5]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{48,{w[5],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{w[2],b[2]},{b[2],w[5]},{w[1],b[4]},{w[4],w[2]},{b[4],w[4]},{w[3],w[1]},{b[3],w[3]},{w[5],b[3]},{b[1],w[2]},{w[5],b[1]},{b[1],w[1]},{p[1],w[4]},{p[2],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{46,{b[1],w[6]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{61,{b[3],w[5]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{62,{w[6],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[2],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->qp[2]}}}},{{{w[2],b[3]},{b[3],w[4]},{w[1],b[4]},{w[3],w[2]},{b[4],w[3]},{b[2],w[1]},{w[5],b[2]},{w[4],w[5]},{b[1],w[2]},{w[4],b[1]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{49,{w[5],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->pq[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{61,{w[6],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->pq[4],q[1]->q[1],q[2]->q[3],q[3]->qp[4],q[4]->q[2]}},{61,{w[6],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}}}},{{{w[2],w[3]},{w[3],b[4]},{w[1],w[5]},{b[3],w[2]},{w[5],b[3]},{b[2],w[1]},{w[4],b[2]},{b[4],w[4]},{b[1],w[2]},{b[4],b[1]},{b[1],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[4]},{q[2],b[1]},{q[3],b[2]},{q[4],b[3]}},{{45,{w[4],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{45,{b[1],w[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{47,{w[2],b[2]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{62,{b[3],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[4],q[3]->q[1],q[4]->q[3]}}}},{{{b[1],w[3]},{w[3],b[4]},{w[1],w[5]},{b[3],b[1]},{w[5],b[3]},{b[2],w[1]},{w[4],b[2]},{b[4],w[4]},{w[2],b[1]},{b[4],w[2]},{w[2],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[4]},{q[3],b[2]},{q[4],b[3]}},{{47,{b[2],w[6]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{60,{w[5],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->pq[1],p[4]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{60,{b[3],w[5]},{p[1]->p[1],p[2]->p[3],p[3]->pq[4],p[4]->p[2],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}}}},{{{w[2],b[1]},{b[2],w[2]},{b[1],w[1]},{w[1],b[4]},{b[4],w[3]},{w[5],b[2]},{w[3],b[3]},{b[3],w[5]},{b[1],b[2]},{w[3],w[4]},{w[4],b[1]},{p[1],w[2]},{p[2],w[1]},{p[3],w[5]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{48,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{51,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{92,{w[3],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{92,{b[3],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[4],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{97,{w[1],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[2],b[1]},{w[1],b[2]},{b[1],w[2]},{w[2],b[4]},{b[4],w[3]},{w[5],w[1]},{w[3],b[3]},{b[3],w[5]},{b[1],w[1]},{w[3],w[4]},{w[4],b[1]},{p[1],w[2]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{49,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{50,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{97,{b[4],w[4]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}},{97,{w[4],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],b[2]},{w[5],b[1]},{w[3],b[3]},{b[3],w[5]},{b[2],w[2]},{w[2],b[4]},{b[4],w[3]},{w[1],b[1]},{b[2],w[1]},{w[1],w[4]},{w[4],w[3]},{p[1],w[5]},{p[2],w[2]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{48,{w[3],b[2]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{48,{b[1],w[3]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{50,{w[1],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{50,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[2],w[2]},{w[5],b[2]},{w[3],b[3]},{b[3],w[5]},{w[2],w[1]},{w[1],b[4]},{b[4],w[3]},{b[1],b[2]},{w[2],b[1]},{b[1],w[4]},{w[4],w[3]},{p[1],w[5]},{p[2],w[1]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{49,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{50,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{51,{b[1],w[3]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{51,{w[3],b[2]},{p[1]->pq[2],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[2],b[1]},{b[2],w[2]},{w[1],b[1]},{b[3],w[1]},{w[4],b[3]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],b[2]},{b[2],w[3]},{w[3],w[4]},{p[1],w[2]},{p[2],w[1]},{p[3],w[5]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{51,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{51,{w[1],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{95,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->pq[1],p[5]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{95,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->pq[2],p[5]->p[3],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{101,{w[1],b[3]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{b[2],b[1]},{w[1],b[2]},{w[2],b[1]},{b[3],w[2]},{w[4],b[3]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[1]},{w[1],w[3]},{w[3],w[4]},{p[1],w[2]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{50,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{50,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{101,{b[3],w[5]},{p[1]->pq[2],p[2]->p[3],p[3]->p[1],p[4]->p[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}},{101,{w[5],b[1]},{p[1]->pq[1],p[2]->p[3],p[3]->p[1],p[4]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{w[3],b[1]},{w[2],b[2]},{b[2],w[3]},{b[1],w[4]},{w[5],w[2]},{w[4],b[4]},{b[4],w[5]},{w[1],b[3]},{b[3],w[3]},{b[1],w[1]},{w[1],w[2]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{53,{w[4],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{63,{b[1],w[3]},{p[1]->p[2],p[2]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{75,{w[4],b[2]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{79,{b[3],w[6]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{b[3],b[1]},{b[2],w[2]},{w[2],b[3]},{b[1],w[4]},{w[5],b[2]},{w[4],b[4]},{b[4],w[5]},{w[1],w[3]},{w[3],b[3]},{b[1],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{q[1],b[3]},{q[2],b[1]},{q[3],b[2]},{q[4],b[4]}},{{52,{b[3],w[2]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[3],q[2]->qp[1],q[3]->q[2],q[4]->q[4]}},{52,{w[2],b[1]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[3],q[2]->q[1],q[3]->qp[2],q[4]->q[4]}},{64,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{81,{b[4],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[3],q[2]->q[2],q[3]->q[4],q[4]->q[1]}}}},{{{w[2],b[1]},{w[1],b[3]},{b[3],w[2]},{b[1],w[4]},{w[5],w[1]},{w[4],b[4]},{b[4],w[5]},{b[2],w[3]},{w[3],w[2]},{b[1],b[2]},{b[2],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{54,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{64,{w[3],b[2]},{p[1]->pq[1],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{64,{b[1],w[3]},{p[1]->pq[2],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{79,{w[3],b[3]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{w[3],w[1]},{w[2],b[2]},{b[2],w[3]},{w[1],w[4]},{w[5],w[2]},{w[4],b[4]},{b[4],w[5]},{b[1],b[3]},{b[3],w[3]},{w[1],b[1]},{b[1],w[2]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{63,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{78,{b[1],w[4]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{78,{w[4],b[4]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{b[2],w[1]},{b[1],w[3]},{w[3],b[2]},{w[1],w[4]},{w[5],b[1]},{w[4],b[4]},{b[4],w[5]},{w[2],b[3]},{b[3],b[2]},{w[1],w[2]},{w[2],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{53,{b[2],w[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{80,{w[6],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{80,{b[3],w[6]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{b[3],w[1]},{b[2],w[2]},{w[2],b[3]},{w[1],w[4]},{w[5],b[2]},{w[4],b[4]},{b[4],w[5]},{b[1],w[3]},{w[3],b[3]},{w[1],b[1]},{b[1],b[2]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{q[1],b[3]},{q[2],b[2]},{q[3],b[1]},{q[4],b[4]}},{{59,{w[4],b[3]},{p[1]->p[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}},{59,{b[2],w[4]},{p[1]->p[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->pq[3],q[1]->q[1],q[2]->qp[3],q[3]->q[2],q[4]->q[4]}},{64,{w[2],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{74,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{80,{w[2],b[3]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[2],b[1]},{b[2],w[3]},{w[3],w[2]},{b[1],w[4]},{w[5],b[2]},{w[4],b[4]},{b[4],w[5]},{w[1],b[3]},{b[3],w[2]},{b[1],w[1]},{w[1],b[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{53,{w[2],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{58,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{65,{w[3],b[2]},{p[1]->pq[1],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{75,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{81,{w[4],b[4]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{b[2],w[1]},{w[2],b[3]},{b[3],b[2]},{w[1],w[4]},{w[5],w[2]},{w[4],b[4]},{b[4],w[5]},{b[1],w[3]},{w[3],b[2]},{w[1],b[1]},{b[1],w[2]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{54,{w[3],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{74,{b[1],w[4]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{74,{w[4],b[3]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{78,{b[4],w[2]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[4],q[4]->q[1]}}}},{{{b[4],w[1]},{b[1],w[3]},{w[3],b[4]},{w[4],b[1]},{b[2],w[4]},{w[2],b[3]},{w[5],b[2]},{b[3],w[5]},{w[1],w[2]},{w[2],b[1]},{w[1],b[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[4],w[2]}},{{57,{w[2],w[4]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{69,{w[3],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{80,{w[5],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}}}},{{{b[3],w[1]},{w[2],w[4]},{w[4],b[3]},{b[2],w[2]},{w[3],b[2]},{b[1],w[5]},{b[4],w[3]},{w[5],b[4]},{w[1],b[1]},{b[1],w[2]},{w[1],w[3]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[3],w[1]}},{{56,{w[1],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{70,{w[3],w[4]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{78,{w[6],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[3],w[1]},{w[2],w[4]},{w[4],b[3]},{b[2],w[2]},{w[3],b[2]},{b[1],w[5]},{b[4],w[3]},{w[5],b[4]},{w[1],b[1]},{b[1],w[2]},{w[1],w[3]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]},{p[3],w[3]}},{{56,{w[4],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{77,{w[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{79,{w[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[4],w[1]},{w[2],w[4]},{w[4],b[4]},{b[2],w[2]},{w[3],b[2]},{b[1],b[3]},{w[5],w[3]},{b[3],w[5]},{w[1],b[1]},{b[1],w[2]},{w[1],w[3]},{p[1],w[4]},{p[2],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{71,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],q[1]->q[4],q[2]->q[1],q[3]->q[2],q[4]->q[3]}},{79,{w[5],b[1]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{79,{b[4],w[5]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{w[5],b[1]},{b[2],b[3]},{b[3],w[5]},{w[3],b[2]},{w[2],w[3]},{w[1],w[4]},{b[4],w[2]},{w[4],b[4]},{b[1],w[1]},{w[1],b[2]},{b[1],w[2]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{56,{b[2],w[3]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{76,{b[2],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{81,{b[2],w[5]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{81,{w[5],b[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}}}},{{{b[3],b[1]},{b[2],w[3]},{w[3],b[3]},{w[4],b[2]},{w[2],w[4]},{w[1],w[5]},{b[4],w[2]},{w[5],b[4]},{b[1],w[1]},{w[1],b[2]},{b[1],w[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{55,{w[2],b[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{70,{w[2],b[3]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{81,{b[3],w[6]},{p[1]->p[2],p[2]->p[3],p[3]->pq[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{81,{w[6],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->pq[1],p[4]->p[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}}}},{{{w[5],b[1]},{w[1],b[3]},{b[3],w[5]},{w[3],w[1]},{w[2],w[3]},{b[2],w[4]},{b[4],w[2]},{w[4],b[4]},{b[1],b[2]},{b[2],w[1]},{b[1],w[2]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{56,{w[2],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{56,{w[2],b[2]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{69,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{69,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{b[3],w[1]},{b[2],w[3]},{w[3],b[3]},{w[4],b[2]},{w[2],w[4]},{b[1],w[5]},{b[4],w[2]},{w[5],b[4]},{w[1],b[1]},{b[1],b[2]},{w[1],w[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{57,{w[3],b[2]},{p[1]->p[3],p[2]->p[1],p[3]->pq[1],p[4]->p[2],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{57,{b[1],w[3]},{p[1]->p[3],p[2]->p[1],p[3]->pq[2],p[4]->p[2],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{70,{b[3],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{77,{b[3],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}}}},{{{w[5],w[1]},{w[2],b[2]},{b[2],w[5]},{b[3],w[2]},{w[3],b[3]},{b[1],w[4]},{b[4],w[3]},{w[4],b[4]},{w[1],b[1]},{b[1],w[2]},{w[1],w[3]},{p[1],w[5]},{p[2],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{55,{b[1],w[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],q[1]->qp[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{71,{w[4],b[3]},{p[1]->p[1],p[2]->p[2],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{76,{w[4],b[2]},{p[1]->p[2],p[2]->p[1],p[3]->pq[3],q[1]->q[1],q[2]->qp[3],q[3]->q[2],q[4]->q[4]}},{78,{w[5],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->pq[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}}}},{{{w[4],w[1]},{b[1],b[3]},{b[3],w[4]},{w[3],b[1]},{b[2],w[3]},{w[2],b[4]},{w[5],b[2]},{b[4],w[5]},{w[1],w[2]},{w[2],b[1]},{w[1],b[2]},{p[1],w[4]},{p[2],w[3]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{55,{b[3],w[3]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[2],q[2]->q[4],q[3]->q[1],q[4]->q[3]}},{80,{b[2],w[4]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{80,{w[4],b[4]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->qp[3]}}}},{{{w[3],b[1]},{b[2],w[3]},{b[1],w[4]},{w[5],w[1]},{w[4],b[3]},{b[3],w[5]},{w[1],b[4]},{w[2],b[2]},{b[4],w[2]},{b[1],b[2]},{w[1],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{60,{w[1],b[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{74,{b[2],w[1]},{p[1]->p[4],p[2]->p[2],p[3]->p[3],p[4]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{98,{w[4],b[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{98,{b[2],w[4]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{103,{b[4],w[2]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}}}},{{{b[2],b[1]},{w[2],b[2]},{b[1],w[4]},{w[5],w[1]},{w[4],b[3]},{b[3],w[5]},{w[1],b[4]},{w[3],w[2]},{b[4],w[3]},{b[1],w[2]},{w[1],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{61,{b[1],w[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{75,{w[3],b[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{103,{w[3],b[4]},{p[1]->pq[2],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->qp[2]}},{103,{b[1],w[3]},{p[1]->pq[1],p[2]->p[3],p[3]->p[2],p[4]->p[1],q[1]->qp[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}}}},{{{w[3],b[1]},{b[2],w[3]},{w[2],b[2]},{w[1],b[4]},{b[4],w[2]},{b[1],w[4]},{w[5],w[1]},{w[4],b[3]},{b[3],w[5]},{b[1],b[2]},{b[2],w[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[4]},{p[4],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{60,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{72,{b[2],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{96,{b[2],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{96,{w[4],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->pq[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{102,{w[1],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}}}},{{{b[1],w[3]},{b[4],w[1]},{w[3],w[2]},{w[2],b[4]},{w[4],b[1]},{w[1],w[5]},{b[3],w[4]},{w[5],b[3]},{w[3],b[2]},{b[2],b[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{61,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{72,{b[1],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{72,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{75,{b[3],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}}}},{{{b[1],b[2]},{b[4],w[2]},{b[2],w[3]},{w[3],b[4]},{w[4],b[1]},{w[2],w[5]},{b[3],w[4]},{w[5],b[3]},{b[2],w[1]},{w[1],b[1]},{w[2],w[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{60,{b[1],w[4]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{60,{w[4],b[2]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{73,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{75,{w[1],b[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}}}},{{{w[3],b[1]},{b[2],w[3]},{w[2],b[1]},{w[1],b[4]},{b[4],w[2]},{b[1],w[4]},{w[5],w[1]},{w[4],b[3]},{b[3],w[5]},{b[1],b[2]},{b[2],w[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[4]},{p[4],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{72,{w[1],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{74,{w[1],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{106,{b[2],w[2]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->pq[1],p[5]->p[2],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{106,{w[2],b[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->pq[2],p[5]->p[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{109,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{b[2],b[1]},{w[2],b[2]},{w[3],b[1]},{w[1],b[4]},{b[4],w[3]},{b[1],w[4]},{w[5],w[1]},{w[4],b[3]},{b[3],w[5]},{b[1],w[2]},{w[2],w[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{73,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{75,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{109,{w[3],b[3]},{p[1]->pq[2],p[2]->p[1],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[3],q[3]->qp[2],q[4]->q[4]}},{109,{b[1],w[3]},{p[1]->pq[1],p[2]->p[1],p[3]->p[3],p[4]->p[2],q[1]->qp[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{w[2],b[1]},{b[2],w[3]},{b[4],w[2]},{w[3],b[4]},{w[5],w[1]},{b[1],w[4]},{w[4],b[3]},{b[3],w[5]},{w[1],w[2]},{b[2],w[1]},{b[1],b[2]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{78,{b[2],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{79,{w[1],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{80,{w[3],b[2]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{80,{b[1],w[3]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{w[2],b[2]},{w[1],w[3]},{b[4],w[2]},{w[3],b[4]},{w[5],b[1]},{b[2],w[4]},{w[4],b[3]},{b[3],w[5]},{b[1],w[2]},{w[1],b[1]},{b[2],w[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{79,{b[2],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{79,{b[2],w[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{81,{w[3],b[2]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{81,{w[3],b[2]},{p[1]->pq[2],p[2]->p[1],p[3]->p[3],p[4]->p[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{82,{b[3],w[3]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[4],q[1]->q[1],q[2]->q[2],q[3]->qp[4],q[4]->q[3]}}}},{{{b[2],w[2]},{b[1],w[3]},{b[4],b[2]},{w[3],b[4]},{w[5],w[1]},{w[2],w[4]},{w[4],b[3]},{b[3],w[5]},{w[1],b[2]},{b[1],w[1]},{w[2],b[1]},{p[1],w[3]},{p[2],w[5]},{p[3],w[4]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{78,{w[2],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{78,{w[2],b[2]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{82,{w[6],b[2]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{82,{b[4],w[6]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->qp[4]}}}},{{{b[3],b[1]},{w[1],b[3]},{w[4],b[2]},{b[2],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[3]},{w[2],w[1]},{b[2],w[2]},{w[3],b[2]},{b[1],w[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{p[4],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{83,{b[3],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{85,{w[2],b[3]},{p[1]->pq[3],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}},{85,{b[1],w[2]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[3],b[1]},{b[2],w[3]},{w[4],b[3]},{b[3],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[2]},{w[1],b[2]},{b[3],w[1]},{w[2],b[3]},{b[1],b[2]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{p[5],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{84,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[5],p[5]->p[4],p[6]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{84,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],p[6]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{85,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[5],p[5]->p[4],q[1]->q[2],q[2]->q[3],q[3]->q[1],q[4]->q[4]}},{85,{b[3],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}}}},{{{w[1],b[1]},{b[1],b[3]},{b[3],w[1]},{w[2],b[1]},{b[1],w[3]},{b[2],w[2]},{w[3],b[2]},{w[4],b[2]},{b[2],w[5]},{b[4],w[4]},{w[5],b[4]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{p[5],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{85,{w[1],b[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[5],p[4]->p[3],p[5]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{85,{w[1],b[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[5],p[4]->p[2],p[5]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{111,{b[1],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{111,{w[6],b[4]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[2]},{w[2],w[1]},{w[3],b[1]},{w[1],b[2]},{b[2],w[3]},{w[1],b[3]},{b[3],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[2]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{87,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{100,{w[1],b[1]},{p[1]->p[4],p[2]->p[1],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{100,{w[1],b[1]},{p[1]->p[4],p[2]->p[2],p[3]->p[1],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{113,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->pq[1],p[5]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{113,{b[4],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->pq[3],p[5]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->qp[3]}}}},{{{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[2]},{w[2],b[2]},{w[3],b[1]},{b[2],b[3]},{b[3],w[3]},{b[2],w[1]},{w[1],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[2]},{p[4],w[3]},{p[5],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{112,{b[1],w[3]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->pq[2],p[5]->p[4],p[6]->p[5],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{112,{w[3],b[3]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->pq[3],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}},{113,{w[3],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],p[5]->p[5],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{113,{w[3],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[5],p[5]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[1],w[3]},{w[3],b[2]},{b[3],b[1]},{b[2],w[1]},{w[1],b[3]},{b[2],w[2]},{w[2],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[3]},{p[4],w[1]},{p[5],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{86,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{86,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[5],p[4]->p[4],p[5]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{98,{b[1],w[1]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{98,{b[1],w[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[1],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{112,{w[4],b[2]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->pq[1],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{112,{b[3],w[4]},{p[1]->p[3],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->pq[3],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->qp[3],q[4]->q[4]}}}},{{{b[1],w[1]},{w[1],b[2]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{w[2],b[1]},{b[2],w[3]},{b[3],w[2]},{w[3],b[3]},{b[2],b[1]},{p[1],w[1]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{p[5],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{88,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{108,{b[2],w[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[5],p[4]->p[4],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{108,{b[2],w[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[5],p[4]->p[4],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{112,{w[1],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[5],p[5]->p[4],p[6]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{112,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[5],p[5]->p[4],p[6]->pq[2],q[1]->qp[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{114,{w[1],b[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[5],p[5]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],b[2]},{b[2],w[1]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{w[2],b[1]},{w[1],w[3]},{b[3],w[2]},{w[3],b[3]},{w[1],b[1]},{p[1],w[4]},{p[2],w[5]},{p[3],w[2]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{89,{b[1],w[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{104,{w[2],b[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{104,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{114,{w[2],b[1]},{p[1]->pq[1],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{114,{b[4],w[2]},{p[1]->pq[2],p[2]->p[1],p[3]->p[2],p[4]->p[4],p[5]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->qp[2]}}}},{{{b[2],b[1]},{b[1],w[1]},{w[1],b[2]},{w[2],b[1]},{b[1],w[3]},{b[3],w[2]},{w[3],b[3]},{w[4],b[2]},{b[2],w[5]},{b[4],w[4]},{w[5],b[4]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{p[5],w[5]},{q[1],b[2]},{q[2],b[1]},{q[3],b[3]},{q[4],b[4]}},{{88,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{88,{b[2],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[5],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{88,{b[2],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[5],p[4]->p[2],p[5]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{88,{b[2],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[5],p[4]->p[3],p[5]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{111,{w[2],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[1],p[5]->p[4],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[4],q[4]->q[3]}},{111,{b[1],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->pq[2],p[5]->p[4],p[6]->p[5],q[1]->qp[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}}}},{{{b[1],w[3]},{b[2],w[1]},{w[3],b[2]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{w[2],b[1]},{w[1],b[3]},{b[3],w[2]},{w[1],b[1]},{p[1],w[3]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{110,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{110,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{113,{w[4],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->p[4],p[5]->pq[1],q[1]->qp[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{114,{b[2],w[3]},{p[1]->p[4],p[2]->p[2],p[3]->p[3],p[4]->pq[2],p[5]->p[1],q[1]->q[1],q[2]->qp[2],q[3]->q[4],q[4]->q[3]}},{114,{b[2],w[3]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->pq[3],p[5]->p[4],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}}}},{{{b[1],w[2]},{b[2],w[1]},{w[2],b[2]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{b[3],b[1]},{w[1],w[3]},{w[3],b[3]},{w[1],b[1]},{p[1],w[2]},{p[2],w[4]},{p[3],w[5]},{p[4],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{90,{b[1],w[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[1],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{103,{w[1],b[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{103,{w[1],b[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[3],p[4]->p[2],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{114,{b[1],w[4]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[1],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{114,{w[4],b[2]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->pq[3],q[1]->q[1],q[2]->qp[3],q[3]->q[4],q[4]->q[2]}}}},{{{w[2],b[1]},{b[1],b[4]},{b[4],w[2]},{w[3],b[1]},{b[2],w[3]},{b[1],w[4]},{w[5],b[2]},{w[4],b[3]},{b[3],w[5]},{b[1],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{p[4],w[5]},{p[5],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{96,{b[1],w[1]},{p[1]->p[2],p[2]->p[1],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{99,{b[1],w[1]},{p[1]->p[1],p[2]->p[5],p[3]->p[3],p[4]->p[4],p[5]->p[2],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{99,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{112,{b[2],w[6]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[4],p[5]->p[3],p[6]->p[5],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{112,{w[6],b[4]},{p[1]->p[2],p[2]->p[1],p[3]->pq[4],p[4]->p[4],p[5]->p[3],p[6]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->qp[4]}}}},{{{w[3],b[1]},{b[1],b[4]},{b[4],w[3]},{w[2],b[1]},{w[1],b[3]},{b[3],w[2]},{b[1],w[5]},{b[2],w[1]},{w[5],b[2]},{b[1],w[4]},{w[4],w[1]},{p[1],w[3]},{p[2],w[2]},{p[3],w[5]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{97,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[2],q[4]->q[4]}},{97,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{101,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[2],p[4]->p[3],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{113,{b[1],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{113,{w[6],b[3]},{p[1]->p[1],p[2]->pq[4],p[3]->p[2],p[4]->p[3],p[5]->p[4],q[1]->q[1],q[2]->q[3],q[3]->qp[4],q[4]->q[2]}}}},{{{w[2],b[1]},{b[1],b[3]},{b[3],w[2]},{b[1],w[3]},{b[4],w[1]},{w[3],b[4]},{w[5],b[1]},{w[1],w[4]},{w[4],b[2]},{b[2],w[5]},{w[1],b[1]},{p[1],w[2]},{p[2],w[3]},{p[3],w[5]},{p[4],w[4]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{102,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{103,{w[2],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[2],q[4]->q[3]}},{109,{w[1],b[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[4],p[4]->p[3],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{114,{b[1],w[6]},{p[1]->p[2],p[2]->p[1],p[3]->pq[1],p[4]->p[4],p[5]->p[3],q[1]->qp[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{114,{w[6],b[3]},{p[1]->p[2],p[2]->p[1],p[3]->pq[3],p[4]->p[4],p[5]->p[3],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{w[5],b[1]},{b[2],b[3]},{b[3],w[5]},{b[1],w[3]},{w[4],b[2]},{w[3],b[4]},{b[4],w[4]},{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[2]},{p[1],w[5]},{p[2],w[3]},{p[3],w[4]},{p[4],w[2]},{p[5],w[1]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{105,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[5],p[5]->p[4],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{105,{b[1],w[1]},{p[1]->p[1],p[2]->p[3],p[3]->p[2],p[4]->p[4],p[5]->p[5],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{106,{w[1],b[1]},{p[1]->p[4],p[2]->p[3],p[3]->p[2],p[4]->p[5],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{115,{b[2],w[3]},{p[1]->p[1],p[2]->pq[2],p[3]->p[2],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}},{115,{w[3],b[3]},{p[1]->p[1],p[2]->pq[3],p[3]->p[2],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->q[1],q[2]->q[2],q[3]->qp[3],q[4]->q[4]}}}},{{{b[1],w[1]},{w[1],b[2]},{w[2],b[1]},{b[2],w[3]},{b[3],w[2]},{w[3],b[3]},{b[1],w[4]},{w[5],b[2]},{w[4],b[4]},{b[4],w[5]},{b[2],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],w[3]},{p[4],w[4]},{p[5],w[5]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{108,{w[1],b[1]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[5],p[5]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[4],q[4]->q[3]}},{108,{w[1],b[1]},{p[1]->p[4],p[2]->p[5],p[3]->p[2],p[4]->p[3],p[5]->p[1],q[1]->q[1],q[2]->q[2],q[3]->q[3],q[4]->q[4]}},{108,{w[1],b[1]},{p[1]->p[3],p[2]->p[2],p[3]->p[5],p[4]->p[4],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[4],q[4]->q[3]}},{108,{w[1],b[1]},{p[1]->p[5],p[2]->p[4],p[3]->p[3],p[4]->p[2],p[5]->p[1],q[1]->q[2],q[2]->q[1],q[3]->q[3],q[4]->q[4]}},{115,{w[1],b[2]},{p[1]->p[3],p[2]->p[2],p[3]->p[5],p[4]->p[4],p[5]->p[1],p[6]->pq[1],q[1]->q[2],q[2]->qp[1],q[3]->q[3],q[4]->q[4]}},{115,{w[1],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[5],p[5]->p[1],p[6]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}},{{{w[1],b[1]},{b[1],b[2]},{b[2],w[1]},{w[4],b[1]},{b[1],w[5]},{b[4],w[4]},{w[5],b[4]},{w[2],b[1]},{b[1],w[3]},{b[3],w[2]},{w[3],b[3]},{p[1],w[1]},{p[2],w[4]},{p[3],w[5]},{p[4],w[2]},{p[5],w[3]},{q[1],b[1]},{q[2],b[2]},{q[3],b[3]},{q[4],b[4]}},{{114,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[4],p[5]->p[5],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{114,{b[1],w[1]},{p[1]->p[1],p[2]->p[2],p[3]->p[3],p[4]->p[5],p[5]->p[4],q[1]->q[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{114,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[5],p[4]->p[2],p[5]->p[3],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{114,{b[1],w[1]},{p[1]->p[1],p[2]->p[4],p[3]->p[5],p[4]->p[3],p[5]->p[2],q[1]->q[1],q[2]->q[4],q[3]->q[3],q[4]->q[2]}},{116,{b[1],w[6]},{p[1]->p[1],p[2]->pq[1],p[3]->p[2],p[4]->p[3],p[5]->p[4],p[6]->p[5],q[1]->qp[1],q[2]->q[3],q[3]->q[4],q[4]->q[2]}},{116,{w[2],b[2]},{p[1]->p[2],p[2]->p[3],p[3]->p[4],p[4]->p[5],p[5]->p[1],p[6]->pq[2],q[1]->q[1],q[2]->qp[2],q[3]->q[3],q[4]->q[4]}}}}};


(*******************************************************************************************)
(*******************************************************************************************)
(*                                                                                         *)
(* Graph Drawing Tools                                                                     *)
(*                                                                                         *)
(*******************************************************************************************)
(*                                                                                         *)
(* Below are functions which DRAW the relevant on-shell diagrams, including                *)
(* illustrations of the terms contributing to residue theorems that were checked.          *)
(*                                                                                         *)
(* Specifically, we have encoded the functions:                                            *)
(*                                                                                         *)
(*     - drawMHVcut[] which, when given a black/white/external decorated edge list,        *)
(*       draws the corresponding on-shell diagram using the Letter's conventions.          *)
(*       Nota bene: it will behave the same way if acting on any of the data sets above:   *)
(*        -- for either of {twoLoopLSdata,twoLoopLSdata}, drawMHVcut[] draws the LS        *)
(*        -- for either of {twoLoopGRTseedData,threeLoopGRTseedData}, drawMHVcut[]         *)
(*             draws the next-to-maximal cut.                                              *)
(*                                                                                         *)
(*     - drawGRTterms[] which, when acting on either of the "GRTseedData" sets,           *)
(*       draws the corresponding (schematic) contributions to the "residue theorem"        *)
(*       checked in the case of SYM for generic distributions of external legs.            *)
(*                                                                                         *)
(*******************************************************************************************)
(*******************************************************************************************)
drawMHVcut[edgeList0_,highlight_:{},relabelRules_:{}]:=Block[{edgeList=(If[Depth[edgeList0]===4,edgeList0,edgeList0[[1]]]/.relabelRules)},Block[{bList=DeleteDuplicates[Cases[Flatten[edgeList],b[_]]],wList=DeleteDuplicates[Cases[Flatten[edgeList],w[_]]],extList=DeleteDuplicates[DeleteCases[Flatten[edgeList],b[_]|w[_]]],extEdges,loopNo},loopNo=Ceiling[Length[wList]/2];extEdges={Cases[edgeList,{p[_],_}|{pq[_],_}],Cases[edgeList,{q[_],_}|{qp[_],_}]};Graph[UndirectedEdge@@@edgeList,EdgeStyle->Join[If[highlight==={},{},(#->{CapForm["Round"],Thick,RGBColor[0.0,0.545,0.75]}&/@(UndirectedEdge@@@({highlight})))],#->{Dashed,Thick,Black}&/@(UndirectedEdge@@@(extEdges[[2]])),#->{CapForm["Round"],Black,Thick}&/@(UndirectedEdge@@@(Complement[edgeList,extEdges[[2]],{highlight}]))],VertexStyle->Join[(#->White&/@wList),#->RGBColor[0.6,0.6,0.7765]&/@bList],VertexSize->Join[#->{"Scaled",0.05}&/@Join[wList,bList],#->0&/@extList],VertexLabels->Join[#->#&/@(extList)],ImageSize->{200,200}]]];
drawGRTterms[residueTheoremData_]/;(Depth[residueTheoremData]===7):=Block[{loopNo=Ceiling[Length[DeleteDuplicates[Cases[residueTheoremData[[1]],w[_],{0,\[Infinity]}]]]/2],parentData=residueTheoremData[[1]],brokenList,daughterData},daughterData=Transpose[{If[loopNo===2,twoLoopLSdata[[residueTheoremData[[2,All,1]],1]],threeLoopLSdata[[residueTheoremData[[2,All,1]],1]]],residueTheoremData[[2,All,2]],residueTheoremData[[2,All,3]]}];daughterData=Function[{edge,highlight,rule},{(edge/.rule),highlight,{}}]@@@daughterData;brokenList=Cases[daughterData[[All,1]],pq[x_],{0,\[Infinity]}];{parentData,daughterData}={parentData,daughterData}/.Thread[Rule[q/@Flatten[(List@@@brokenList)],qp/@Flatten[(List@@@brokenList)]]];parentData=(Fold[Replace[#1,{{a___,{qp[#2],s_},b___}:>{a,{qp[#2],s},{pq[#2],s},b}},{0}]&,parentData,Flatten[(List@@@brokenList)]]);daughterData=(Function[{daughter},Block[{toFix=Complement[Flatten[(List@@@brokenList)],DeleteDuplicates[Cases[daughter,pq[x_]:>x,{0,\[Infinity]}]]]},{Fold[Replace[#1,{{a___,{qp[#2],s_},b___}:>{a,{qp[#2],s},{pq[#2],s},b}},{0}]&,daughter[[1]],toFix],daughter[[2]],daughter[[3]]}]]/@daughterData);Row[{Style["\[PartialD]",FontSize->40,FontFamily->"Times"],drawMHVcut[parentData],Style["={",FontSize->40,FontFamily->"Times"],Row[(drawMHVcut@@@daughterData),","],Style["}",FontSize->40,FontFamily->"Times"]}]];


(*******************************************************************************************)
(*******************************************************************************************)
(*                                                                                         *)
(* Analytic/numeric tools for analyzing LS formulae for color-dressed N=4 SYM              *)
(*                                                                                         *)
(*******************************************************************************************)
(*                                                                                         *)
(* (Most important) functions defined here:                                                *)
(*                                                                                         *)
(*     - ddmExpandLS[lsData_,legLabelRules_:{}] : this function starts from a set of      *)
(*          "lsData" encoded as in threeLoopLSdata, for example. Apply "drawMHVcut" to    *)
(*          the lsData to see how the general leg distributions are labeled in the graph. *)
(*          Recall that p[x_] must denote of a single massless leg, while                 *)
(*                      q[x_] may consist of one or more massless legs (or possibly none) *)
(*          The secoind argument of ddmExpandLS is                                        *)
(*          "legLabelRules", which consists of a list of rules of the form:               *)
(*                      {p[1]\[Rule]{1},q[1]\[Rule]{2,3,4},...}                                      *)
(*          which assigns external particle labels to the graph.                          *)
(*             Nota bene: legLabelRules is optional; if no rules are given,               *)
(*                        ddmExpandLS will print a message informing you of whatever      *)
(*                        leg assignments were chosen by the function.                    *)
(*                                                                                         *)
(*          The output of ddmExpandLS is a list of terms (accodrding to equation (6) of   *)
(*          the Letter, expressed in the form of pairs {\[CapitalGamma][a,b,...,c],fgraph}.             *)
(*                                                                                         *)
(*     - fGraphToTraces[exprn_] : converts an "fGraph[]" object generated by ddmExpandLS[]*)
(*          into a list of multi-trace terms where the Lie algebra is taken to be SU(n).  *)
(*          To be clear, fGraphToTraces converts an fGraph object into a List             *)
(*          of multi-trace terms at increasing orders of 1/N_c (starting with the leading *)
(*          order for a given number of particles).                                       *)
(*                                                                                         *)
(*     - orderedMHVfunction[dialLists__] : the formula for "\[CapitalGamma][a,b,...,c]"                 *)
(*          as given in equation (14) of the corresponding Letter.                        *)
(*                                                                                         *)
(*     - orderedMHVfunctionV2[dialLists__] : the formula for "\[CapitalGamma][a,b,...,c]"               *)
(*          as given in equation (9) of the corresponding Letter. We call this "V2"       *)
(*          because it is (much) less efficient than the formula defined in  eq.(14)      *)
(*                                                                                         *)
(*     - randomKinematics[n_] : for the sake of testing identities, "randomKinematics"     *)
(*          generates a random set of rational spinors for n massless particles.           *)
(*                                                                                         *)
(*     - evaluate[exprn_] : using the spinors generated by "randomKinematics[]" above      *)
(*          evaluate replaces "ab[x_,y_]" with Det[Ls[[{x,y}]]].                          *)
(*                                                                                         *)
(*******************************************************************************************)
(*                                                                                         *)
(* See example usage in the demonstration notebook.                                        *)
(*                                                                                         *)
(*******************************************************************************************)
(*******************************************************************************************)
ddmExpandLS[lsData_,particleLabelRules_:{}]:=Block[{permLists,legLabels=Sort[DeleteDuplicates[DeleteCases[Flatten[lsData[[1]]],w[_]|b[_]]]],formulaData,labelRules,mhvSets,permedFs,restFs},If[particleLabelRules==={}||Not[Length[particleLabelRules]===Length[legLabels]],labelRules=Thread[Rule[legLabels,pp@@@Partition[Range[Length[legLabels]],1,1]]];If[particleLabelRules==={},Print["   No leg label rules were specified. These have been taken to be: ",(labelRules/.{pp[x_]:>{x}})],Print["   Leg labels were not correctly specified. These have been chosen as: ",(labelRules/.{pp[x_]:>{x}})]];,(labelRules=Thread[Rule[particleLabelRules[[All,1]],pp@@@(Flatten[{#}]&/@particleLabelRules[[All,2]])]])];formulaData=((lsData[[2]]/.labelRules)/.{pp[x___]:>x});mhvSets=(List@@formulaData[[1]]);permedFs=((List@@formulaData[[2]])[[1;;Length[mhvSets]]]);restFs=((List@@formulaData[[2]])[[Length[mhvSets]+1;;-1]]);permLists=Tuples[Permutations[Range[#]]&/@(Length/@(mhvSets[[All,2]]))];Transpose[{(\[CapitalGamma]@@@(Flatten/@#&/@(Transpose[{mhvSets[[All,1]],(#1[[#2]]&@@@#),mhvSets[[All,-1]]}]&/@(Transpose[{(mhvSets[[All,2]]),#}]&/@permLists)))),((fGraph@@Join[Transpose[{permedFs[[All,1]],(#1[[#2]]&@@@#),permedFs[[All,-1]]}],restFs]&/@(Transpose[{(permedFs[[All,2]]),#}]&/@permLists)))}]];
orderedMHVfunction[mhvDialLists__List]/;(And@@((Head[#]===Integer)&/@Flatten[{mhvDialLists}])):=Block[{n=Max[Flatten[{mhvDialLists}]],bare,jacMat},If[Not[(n-2)===Total[(Length[#]-2)&/@{mhvDialLists}]],Print[" Not a well-formed dial list of MHV vertices for an MHV leading singularity."];,(bare=Times@@(Power[Times@@(ab@@@Partition[#,2,1,1]),-1]&/@{mhvDialLists});jacMat=Join@@((Normal[SparseArray[#,n]]&/@#&/@(Function[{part},Function[{triple},(#1->ab[#2,#3]/(ab@@triple[[{1,2}]]))&@@@Partition[triple,3,1,1]]/@(Partition[List@@part,3,1,1])]/@Select[{mhvDialLists},Length[#]>=3&]))[[All,1;;-3]]);Power[-1,Count[{mhvDialLists},{q_Integer,r_Integer}]]((If[Length[jacMat]==0,1,Power[Det[jacMat[[All,3;;-1]]](Times@@(ab@@@({mhvDialLists}[[All,1;;2]])))/ab[1,2],2]])*bare))]];

fGraphToDials[exprn_]:=exprn/.{fGraph[vertData___]:>(fGraphDials@@Block[{chain=ff@@@{vertData}},Block[{bivalent=Cases[chain,ff[x_,{},y_],{0,\[Infinity]}]},(DeleteCases[chain,ff[x_,{},y_],{0,\[Infinity]}]//.(Rule@@@bivalent[[All,{-1,1}]]))//.{ff[e[i_],range_,e[j_]]:>If[Length[range]==1,{e[i],range[[1]],e[j]},(Sequence@@(Block[{ints=e[i,#]&/@Range[Length[range]-1]},(Append@@@Transpose[{Partition[Append[Prepend[ints,e[i]],e[j]],2,1],range}])[[All,{1,3,2}]]]))]}]])};
dialsToTraces[dialList_]:=Module[{nc},Block[{fList=(Select[(dialList/.{q_Integer:>Abs[q]}),Length[#]==3&]),nF,power,terms,n,groups},nF=Length[fList];n=Length[Select[DeleteDuplicates[Flatten[fList]],Count[fList,#,{2}]==1&]];power=(Length[fList]-(n-2))/2;terms=Function[{signs},(Times@@signs)Times@@((If[#1===1,tr@@#2,tr@@#2[[{2,1,3}]]]&@@@Transpose[{signs,fList}]))]/@Tuples[{1,-1},{nF}];terms=DeleteCases[(terms//.{tr[x___,a_,y___]tr[z___,a_,w___]:>tr[y,x,w,z],tr[x___,a_,y___]  tr[x___,a_,y___]:>tr[y,x,y,x],tr[x___,a_,y___, a_,z___]:>tr[x, z]  tr[y],tr[x___, a_]^2:>tr[x,x],tr[a_,a_]:>nc^2,tr[]->nc,tr[a_]:>0}),0];terms=(terms/.{tr[x__]:>tr@@(Sort[Partition[{x},Length[{x}],1,1]][[1]])});groups=Position[terms,Power[nc,#],{2}][[All,1]]&/@Reverse[Range[power]];groups=Append[groups,Complement[Range[Length[terms]],Flatten[groups]]];terms=(terms/.{nc->1});Total/@(terms[[#]]&/@groups)]];
fGraphToTraces[exprn_]:=((exprn//fGraphToDials)/.{fGraphDials[dialList__]:>dialsToTraces[{dialList}]});

cyclicPermQ[perm_]:=MemberQ[Partition[Range[Length[perm]],Length[perm],1,1],Ordering@perm];
orderedMHVfunctionV2[mhvDialLists__List]/;(And@@((Head[#]===Integer)&/@Flatten[{mhvDialLists}])):=Block[{n=Max[Flatten[{mhvDialLists}]],candidates},If[Not[(n-2)===Total[(Length[#]-2)&/@{mhvDialLists}]],Print[" Not a well-formed dial list of MHV vertices for an MHV leading singularity."];,(candidates=Prepend[#,1]&/@Permutations[Range[2,n]];Total[(PT@@@Select[candidates,Function[{test},(And@@(cyclicPermQ/@(Flatten[Position[test,#]&/@#]&/@{mhvDialLists})))]])])]];

randomKinematics[n_]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+6,1}],3];Zs=Zs[[5;;-3]];Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])).Zs[[1;;-1,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];);
evaluate[exprn_]:=(exprn/.{PT[x__]:>(Power[Times@@(Det[Ls[[#]]]&/@Partition[{x},2,1,1]),-1]),p[x___]:>Total[pList[[{x}]]],ab[x__]:>Det[Ls[[{x}]]],sb[x__]:>Det[Lbs[[{x}]]]});


==> anc/amplitudes_at_infinity_demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    707839,      16175]
NotebookOptionsPosition[    702391,      16075]
NotebookOutlinePosition[    702747,      16091]
CellTagsIndexPosition[    702704,      16088]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Demonstration", " ", "of", " ", "usage", " ", "for", " ", "the", " ", 
    "ancillary", " ", "file", " ", "to", " ", 
    "\"\<Amplitudes at Infinity\>\""}], "               ", "*)"}], "\n", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"by", " ", "Jacob", " ", 
     RowBox[{"L", ".", " ", "Bourjaily"}]}], ",", " ", 
    RowBox[{"Enrico", " ", "Herrmann"}], ",", " ", 
    RowBox[{"and", " ", "Jaroslav", " ", "Trnka"}]}], 
   "                             ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"[", 
     RowBox[{"arXiv", ":", 
      RowBox[{"1812.", "nnnnn"}]}], "]"}], "."}], 
   "                                                                   ", 
   "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
]}]], "Input",
 CellChangeTimes->{{3.754908104955246*^9, 3.754908123170426*^9}, {
   3.754916235743883*^9, 3.754916258054524*^9}, 
   3.754992975262474*^9},ExpressionUUID->"bfedd8d6-aef8-4339-b532-\
f574f624607a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "amplitudes_at_infinity.m"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.754908104955246*^9, 3.754908123170426*^9}, {
   3.754916235743883*^9, 3.754916258054524*^9}, 
   3.754992975262474*^9},ExpressionUUID->"da1cc274-9e66-4c59-b9ee-\
64204ebb5578"],

Cell[CellGroupData[{

Cell["Basic Documentation (see also the .m package)", "Section",
 CellChangeTimes->{{3.7549081298595448`*^9, 
  3.7549081400146227`*^9}},ExpressionUUID->"153a5eab-b4d0-4340-9cb9-\
07ea35b6f307"],

Cell[CellGroupData[{

Cell["Leading Singularity Data", "Subsection",
 CellChangeTimes->{{3.754908366449958*^9, 
  3.754908370962514*^9}},ExpressionUUID->"105cafb8-3ed3-4f5b-8674-\
d15c30a64195"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"All", " ", "families", " ", "of", " ", "two"}], "-", " ", 
     RowBox[{"and", " ", "three"}], "-", 
     RowBox[{"loop", " ", 
      RowBox[{"(", 
       RowBox[{"MHV", "-", "colored"}], ")"}], " ", "leading", " ", 
      "singularities", " ", "of", " ", "N"}]}], "=", 
    RowBox[{"4", " ", "SYM"}]}], "      ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     StyleBox["twoLoopLSdata",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], " ", "and", " ", 
     StyleBox["threeLoopLSdata",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], " ", "encode", " ", "all", " ", "MHV"}], 
    "-", 
    RowBox[{
    "colored", " ", "leading", " ", "singularities", "         ", "`"}]}], 
   "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "two", " ", "and", " ", "three", " ", 
    RowBox[{"loops", ".", " ", "This"}], " ", "data", " ", "is", " ", "given",
     " ", "as", " ", 
    RowBox[{"follows", ":"}]}], "                                 ", "*)"}], 
  "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      StyleBox["edgeList",
       FontWeight->"Bold"], ",", 
      StyleBox["functionData",
       FontWeight->"Bold"]}], "}"}], "  ", "where"}], 
   "                                                         ", "*)"}], "\n", 
  
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      StyleBox["edgeList",
       FontWeight->"Bold"], ":", " ", 
      RowBox[{
       RowBox[{
       "encodes", " ", "the", " ", "edges", " ", "of", " ", "the", " ", 
        "on"}], "-", 
       RowBox[{"shell", " ", "diagram"}]}]}]}], ",", " ", 
    RowBox[{"for", " ", "which"}]}], "                     ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", " ", 
      RowBox[{"b", "[", "]"}]}], "/", 
     RowBox[{"w", "[", "]"}]}], " ", "denote", " ", 
    RowBox[{"black", "/", "white"}], " ", "internal", " ", "vertices"}], 
   "                                  ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", " ", 
      RowBox[{"p", "[", "]"}]}], " ", "denotes", " ", "a", " ", 
     "_necessarily", " ", "massless_", " ", "external", " ", "leg"}], ",", 
    " ", "and"}], "                        ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{"--", " ", 
     RowBox[{"q", "[", "]"}]}], " ", "denotes", " ", "a", " ", "possibly", 
    " ", "massive", " ", 
    RowBox[{"(", 
     RowBox[{"or", " ", "even", " ", "empty"}], ")"}], " ", "set", " ", "of", 
    " ", "external", " ", "legs"}], "           ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", "      ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      StyleBox["functionData",
       FontWeight->"Bold"]}], " ", "consists", " ", "of", " ", "the", " ", 
     "pair", " ", 
     RowBox[{"{", 
      RowBox[{
       StyleBox["mhvData",
        FontWeight->"Bold"], ",", 
       StyleBox["fGraphData",
        FontWeight->"Bold"]}], "}"}]}], ",", " ", 
    RowBox[{"for", " ", "which"}]}], "                 ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", " ", 
      StyleBox["mhvData",
       FontWeight->"Bold"]}], " ", "represents", " ", "the", " ", "DDM"}], 
    "-", 
    RowBox[{"anchored", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"but", " ", "not", " ", "yet", " ", "permutation"}], "-", 
       "summed"}], ")"}]}]}], "          ", "*)"}], "\n", 
  RowBox[{"(*", "           ", 
   RowBox[{
   "list", " ", "of", " ", "MHV", " ", "vertices", " ", "in", " ", "the", " ", 
    RowBox[{"diagram", ".", " ", "The"}], " ", "meaning", " ", "of", " ", 
    "\"\<DDM-anchored\>\"", " ", "is", " ", "that"}], "    ", "*)"}], "\n", 
  RowBox[{"(*", "           ", 
   RowBox[{
    RowBox[{
    "the", " ", "first", " ", "and", " ", "last", " ", "entries", " ", "of", 
     " ", "each", " ", "argument", " ", "of", " ", "mhvData", " ", "must", 
     " ", "be", " ", "kept", " ", "fixed"}], ","}], "    ", "*)"}], "\n", 
  RowBox[{"(*", "           ", 
   RowBox[{
   "while", " ", "the", " ", "middle", " ", "argument", " ", "ranges", " ", 
    "should", " ", "be", " ", "permuted", " ", "and", " ", "summed"}], 
   "                ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{"--", " ", 
     StyleBox["fGraphData",
      FontWeight->"Bold"]}], " ", "encodes", " ", "the", " ", "graph", " ", 
    "of", " ", "the", " ", "structure", " ", "constants", " ", "related", " ",
     "to", " ", "a", " ", "given"}], "    ", "*)"}], "\n", 
  RowBox[{"(*", "           ", 
   RowBox[{"DDM", " ", "representation", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"corresponding", " ", "to", " ", "the", " ", "DDM"}], "-", 
       RowBox[{"anchored", " ", "MHV", " ", "formulae", " ", "above"}]}], 
      ")"}], "."}]}], "    ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
]}]], "Input",
 CellChangeTimes->{{3.754908159131463*^9, 
  3.754908212364194*^9}},ExpressionUUID->"6bfabb03-4b26-4c1b-b5b5-\
885f3691184f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GRT data (including seeds)", "Subsection",
 CellChangeTimes->{{3.7549083782165813`*^9, 
  3.754908387822876*^9}},ExpressionUUID->"a8a8eeca-4ee0-4a7a-8a5a-\
12d502d20af0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"All", " ", "families", " ", "of", " ", "two"}], "-", " ", 
     RowBox[{"and", " ", "three"}], "-", 
     RowBox[{"loop", " ", 
      RowBox[{"(", "MHV", ")"}], " ", "colored", " ", "sub"}], "-", 
     RowBox[{"leading", " ", "singularities", " ", "of", " ", "N"}]}], "=", 
    RowBox[{"4", " ", "SYM"}]}], "  ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "including", " ", "data", " ", "encoding", " ", "all", " ", "potential", 
    " ", "\"\<boundaries\>\"", " ", 
    RowBox[{"(", 
     RowBox[{"at", " ", "finite", " ", "internal", " ", "momenta"}], ")"}]}], 
   "       ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     StyleBox["twoLoopGRTseedData",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], " ", "and", " ", 
     StyleBox["threeLoopGRTseedData",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], " ", "encode", " ", "all", " ", "MHV"}], 
    "-", 
    RowBox[{"colored", " ", "n"}], "-", 
    RowBox[{"max", " ", "cuts"}]}], "           ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "two", " ", "and", " ", "three", " ", 
    RowBox[{"loops", ".", " ", "This"}], " ", "data", " ", "is", " ", 
    "encoded", " ", "as", " ", 
    RowBox[{"follows", ":"}]}], "                                ", "*)"}], 
  "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      StyleBox["edgeList",
       FontWeight->"Bold"], ",", 
      StyleBox["daughterData",
       FontWeight->"Bold"]}], "}"}], "  ", "where"}], 
   "                                                         ", "*)"}], "\n", 
  
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      StyleBox["edgeList",
       FontWeight->"Bold"], ":", " ", 
      RowBox[{
       RowBox[{
       "encodes", " ", "the", " ", "edges", " ", "of", " ", "the", " ", 
        "on"}], "-", 
       RowBox[{"shell", " ", "diagram"}]}]}]}], ",", " ", 
    RowBox[{"for", " ", "which"}]}], "                     ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", " ", 
      RowBox[{"b", "[", "]"}]}], "/", 
     RowBox[{"w", "[", "]"}]}], " ", "denote", " ", 
    RowBox[{"black", "/", "white"}], " ", "internal", " ", "vertices"}], 
   "                                  ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", " ", 
      RowBox[{"p", "[", "]"}]}], " ", "denotes", " ", "a", " ", 
     "_necessarily", " ", "massless_", " ", "external", " ", "leg"}], ",", 
    " ", "and"}], "                        ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{"--", " ", 
     RowBox[{"q", "[", "]"}]}], " ", "denotes", " ", "a", " ", "possibly", 
    " ", "massive", " ", 
    RowBox[{"(", 
     RowBox[{"or", " ", "even", " ", "empty"}], ")"}], " ", "set", " ", "of", 
    " ", "external", " ", "legs"}], "           ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", "      ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       StyleBox["daughterData",
        FontWeight->"Bold"]}], " ", "encodes", " ", "all", " ", "the", " ", 
      "finite"}], "-", 
     RowBox[{"momentum", " ", "boundary", " ", "elements"}]}], ",", " ", 
    RowBox[{"encoded", " ", "as"}]}], "        ", "*)"}], "\n", 
  RowBox[{"(*", "       ", 
   RowBox[{"a", " ", "list", " ", "of", " ", "triples", " ", 
    RowBox[{"{", 
     RowBox[{
      StyleBox["boundaryNumber",
       FontWeight->"Bold"], ",", 
      StyleBox["newBoundaryEdge",
       FontWeight->"Bold"], ",", 
      StyleBox["boundaryLabelRules",
       FontWeight->"Bold"]}], "}"}], " ", "where"}], "       ", "*)"}], "\n", 
  
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{"--", " ", 
     StyleBox["boundaryNumber",
      FontWeight->"Bold"]}], " ", "is", " ", "the", " ", "number", " ", "of", 
    " ", "the", " ", "daughter", " ", "leading", " ", "singularity"}], 
   "              ", "*)"}], "\n", 
  RowBox[{"(*", "           ", 
   RowBox[{
   "according", " ", "to", " ", "the", " ", "list", " ", "of", " ", "LS", " ",
     "data", " ", "given", " ", "above"}], 
   "                                  ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{"--", " ", 
     StyleBox["newBoundaryEdge",
      FontWeight->"Bold"]}], " ", "is", " ", "the", " ", "edge", " ", "of", 
    " ", "the", " ", "daughter", " ", "graph", " ", "whose", " ", "removal", 
    " ", "results"}], "       ", "*)"}], "\n", 
  RowBox[{"(*", "           ", 
   RowBox[{
    RowBox[{"in", " ", "the", " ", "sub"}], "-", 
    RowBox[{"leading", " ", "singularity", " ", "diagram"}]}], 
   "                                        ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{"--", " ", 
     StyleBox["boundaryLabelRules",
      FontWeight->"Bold"]}], " ", "gives", " ", "the", " ", "rules", " ", 
    "for", " ", "how", " ", "the", " ", "labels", " ", "of", " ", "the", " ", 
    "LS", " ", "graph"}], "         ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"as", " ", "encoded", " ", "above"}], ")"}], "."}], 
   "                                                            ", "*)"}], 
  "\n", 
  RowBox[{"(*", "           ", 
   RowBox[{"Nota", " ", 
    RowBox[{"bene", ":", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "label", " ", "\"\<pq[x_]\>\"", " ", "denotes", " ", "any", 
       " ", "one"}], "-", 
      RowBox[{
      "element", " ", "subset", " ", "of", " ", "\"\<q[x_]\>\""}]}]}]}], 
   "      ", "*)"}], "\n", 
  RowBox[{"(*", "                      ", 
   RowBox[{
    RowBox[{"of", " ", "the", " ", "parent", " ", "sub"}], "-", 
    RowBox[{"leading", " ", "singularity", " ", 
     RowBox[{"graph", "."}]}]}], "                      ", "*)"}], "\n", 
  RowBox[{"(*", "                      ", 
   RowBox[{
   "\"\<qp[x_]\>\"", " ", "denotes", " ", "the", " ", "complement", " ", 
    RowBox[{
     RowBox[{"q", "[", "x_", "]"}], "\\", 
     RowBox[{
      RowBox[{"pq", "[", "x_", "]"}], "."}]}]}], "                     ", 
   "*)"}], "\n", 
  RowBox[{"(*", "                      ", 
   RowBox[{
   "The", " ", "GRT", " ", "involves", " ", "a", " ", "sum", " ", "over", " ",
     "all", " ", "choices", " ", "of", " ", "such", " ", 
    RowBox[{"subsets", "."}]}], "           ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
]}]], "Input",
 CellChangeTimes->{{3.754908297130179*^9, 3.7549083309200077`*^9}, {
  3.754912556903082*^9, 3.754912571561693*^9}, {3.754993117508748*^9, 
  3.7549931197785397`*^9}, {3.754993180755248*^9, 
  3.754993194135191*^9}},ExpressionUUID->"58e56e18-4c3d-4560-8c0c-\
a6b1c6b61d27"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graph Drawing Code", "Subsection",
 CellChangeTimes->{{3.7549083923265743`*^9, 
  3.754908394961104*^9}},ExpressionUUID->"fec3dcd8-63d5-41f5-8a89-\
f224a250c6e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
             "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
              "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "**"}], 
           "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**", "**", "**", 
     "**"}], "**"}], "****)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "**************)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                      ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Graph", " ", "Drawing", " ", "Tools"}], 
   "                                                                       ", 
   "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                      ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "**************)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                      ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "package", " ", "defines", " ", "functions", " ", "which", 
      " ", "DRAW", " ", "the", " ", "relevant", " ", "on"}], "-", 
     RowBox[{"shell", " ", "diagrams"}]}], ",", " ", "including"}], 
   "        ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "illustrations", " ", "of", " ", "the", " ", "terms", " ", "contributing", 
    " ", "to", " ", "residue", " ", "theorems", " ", "that", " ", "were", " ", 
    RowBox[{"checked", "."}]}], "            ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                      ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Specifically", ",", " ", 
    RowBox[{"we", " ", "have", " ", "encoded", " ", "the", " ", 
     RowBox[{"functions", ":"}]}]}], 
   "                                              ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                      ", "*)"}], "\n", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", 
      StyleBox[
       RowBox[{"drawMHVcut", "[", "]"}],
       FontWeight->"Bold",
       FontColor->RGBColor[0, 0, 1]]}], " ", "which"}], ",", " ", 
    RowBox[{"when", " ", "given", " ", "a", " ", 
     RowBox[{
      RowBox[{"black", "/", "white"}], "/", "external"}], " ", "decorated", 
     " ", "edge", " ", "list"}], ","}], "          ", "*)"}], "\n", 
  RowBox[{"(*", "       ", 
   RowBox[{
    RowBox[{"draws", " ", "the", " ", "corresponding", " ", "on"}], "-", 
    RowBox[{"shell", " ", "diagram", " ", "using", " ", "the", " ", 
     RowBox[{"Letter", "'"}], "s", " ", 
     RowBox[{"conventions", "."}]}]}], "            ", "*)"}], "\n", 
  RowBox[{"(*", "       ", 
   RowBox[{"Nota", " ", 
    RowBox[{"bene", ":", " ", 
     RowBox[{
     "it", " ", "will", " ", "behave", " ", "the", " ", "same", " ", "way", 
      " ", "if", " ", "acting", " ", "on", " ", "any", " ", "of", " ", "the", 
      " ", "data", " ", "sets", " ", "above"}], ":"}]}], "     ", "*)"}], 
  "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", " ", "for"}], " ", "either", " ", "of", " ", 
     RowBox[{"{", 
      RowBox[{
       StyleBox["twoLoopLSdata",
        FontWeight->"Bold"], ",", 
       StyleBox["twoLoopLSdata",
        FontWeight->"Bold"]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      StyleBox["drawMHVcut",
       FontWeight->"Bold",
       FontColor->RGBColor[0, 0, 1]], "[", "]"}], " ", "draws", " ", "the", 
     " ", "LS"}]}], "          ", "*)"}], "\n", 
  RowBox[{"(*", "        ", 
   RowBox[{
    RowBox[{
     RowBox[{"--", " ", "for"}], " ", "either", " ", "of", " ", 
     RowBox[{"{", 
      RowBox[{
       StyleBox["twoLoopGRTseedData",
        FontWeight->"Bold"], ",", 
       StyleBox["threeLoopGRTseedData",
        FontWeight->"Bold"]}], "}"}]}], ",", " ", 
    RowBox[{
     StyleBox["drawMHVcut",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], "[", "]"}]}], "           ", "*)"}], 
  "\n", 
  RowBox[{"(*", "             ", 
   RowBox[{
    RowBox[{"draws", " ", "the", " ", "next"}], "-", "to", "-", 
    RowBox[{"maximal", " ", 
     RowBox[{"cut", "."}]}]}], 
   "                                                ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                      ", "*)"}], "\n", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", 
      StyleBox[
       RowBox[{"drawGRTterms", "[", "]"}],
       FontWeight->"Bold",
       FontColor->RGBColor[0, 0, 1]]}], " ", "which"}], ",", " ", 
    RowBox[{
    "when", " ", "acting", " ", "on", " ", "either", " ", "of", " ", "the", 
     " ", "\"\<\!\(\*StyleBox[\"GRTseedData\",FontWeight->\"Bold\"]\)\>\"", 
     " ", "sets"}], ","}], "              ", "*)"}], "\n", 
  RowBox[{"(*", "       ", 
   RowBox[{"draws", " ", "the", " ", "corresponding", " ", 
    RowBox[{"(", "schematic", ")"}], " ", "contributions", " ", "to", " ", 
    "the", " ", "\"\<residue theorem\>\""}], "          ", "*)"}], "\n", 
  RowBox[{"(*", "       ", 
   RowBox[{
   "checked", " ", "in", " ", "the", " ", "case", " ", "of", " ", "SYM", " ", 
    "for", " ", "generic", " ", "distributions", " ", "of", " ", "external", 
    " ", 
    RowBox[{"legs", "."}]}], "              ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                      ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "**************)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "**************)"}]}]], "Input",
 CellChangeTimes->{{3.7549084513873377`*^9, 3.754908459676691*^9}, {
  3.754993206554923*^9, 
  3.754993209926486*^9}},ExpressionUUID->"f99013e6-1049-4dfb-bced-\
265d732dd28a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic and Numeric Expansions/Checks", "Subsection",
 CellChangeTimes->{{3.754908399097542*^9, 
  3.7549084096850233`*^9}},ExpressionUUID->"000bf6b0-238b-4993-9297-\
d81180b23196"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Analytic", "/", "numeric"}], " ", "tools", " ", "for", " ", 
      "analyzing", " ", "LS", " ", "formulae", " ", "for", " ", "color"}], 
     "-", 
     RowBox[{"dressed", " ", "N"}]}], "=", 
    RowBox[{"4", " ", "SYM"}]}], "              ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Most", " ", "important"}], ")"}], " ", "functions", " ", 
    "defined", " ", "in", " ", "the", " ", 
    RowBox[{"package", ":"}]}], "                                      ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"-", " ", 
     StyleBox[
      RowBox[{
       StyleBox["ddmExpandLS",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["[",
        FontColor->RGBColor[0, 0, 1]], 
       RowBox[{
        StyleBox["lsData_",
         FontColor->RGBColor[1, 0.5, 0.5]], 
        StyleBox[",",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox[
         RowBox[{"legLabelRules_:", 
          RowBox[{"{", "}"}]}],
         FontColor->RGBColor[1, 0.5, 0.5]]}], 
       StyleBox["]",
        FontColor->RGBColor[0, 0, 1]]}],
      FontWeight->"Bold"]}], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], ":", " ", 
    RowBox[{
    "this", " ", "function", " ", "starts", " ", "from", " ", "a", " ", "set",
      " ", "of"}]}], "      ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "          ", 
   RowBox[{
    RowBox[{
    "\"\<\!\(\*StyleBox[\"lsData\",FontWeight->\"Bold\",FontColor->RGBColor[1,\
 0.5, 0.5]]\)\>\"", " ", "encoded", " ", "as", " ", "in", " ", 
     StyleBox["threeLoopLSdata",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]]}], ",", " ", 
    RowBox[{"for", " ", 
     RowBox[{"example", ".", " ", "Apply"}], " ", 
     "\"\<\!\(\*StyleBox[\"drawMHVcut\",FontWeight->\"Bold\",FontColor->\
RGBColor[0, 0, 1]]\)\>\"", " ", "to"}]}], "    ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{"the", " ", 
    StyleBox["lsData",
     FontWeight->"Bold",
     FontColor->RGBColor[1, 0.5, 0.5]], " ", "to", " ", "see", " ", "how", 
    " ", "the", " ", "general", " ", "leg", " ", "distributions", " ", "are", 
    " ", "labeled", " ", "in", " ", "the", " ", 
    RowBox[{"graph", "."}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
    RowBox[{"Recall", " ", "that", " ", 
     RowBox[{"p", "[", "x_", "]"}], " ", "must", " ", "denote", " ", "of", 
     " ", "a", " ", "single", " ", "massless", " ", "leg"}], ",", " ", 
    "while"}], "                 ", "*)"}], "\n", 
  RowBox[{"(*", "                      ", 
   RowBox[{
    RowBox[{"q", "[", "x_", "]"}], " ", "may", " ", "consist", " ", "of", " ",
     "one", " ", "or", " ", "more", " ", "massless", " ", "legs", " ", 
    RowBox[{"(", 
     RowBox[{"or", " ", "possibly", " ", "none"}], ")"}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{"The", " ", "secoind", " ", "argument", " ", "of", " ", 
    StyleBox["ddmExpandLS",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], " ", "is"}], 
   "                                        ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
   "\"\<\!\(\*StyleBox[\"legLabelRules\",FontWeight->\"Bold\",FontColor->\
RGBColor[1, 0.5, 0.5]]\)\>\"", ",", " ", 
    RowBox[{
    "which", " ", "consists", " ", "of", " ", "a", " ", "list", " ", "of", 
     " ", "rules", " ", "of", " ", "the", " ", 
     RowBox[{"form", ":"}]}]}], "               ", "*)"}], "\n", 
  RowBox[{"(*", "                      ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"{", "1", "}"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], ",", "..."}], "}"}], 
   "                                      ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
   "which", " ", "assigns", " ", "external", " ", "particle", " ", "labels", 
    " ", "to", " ", "the", " ", 
    RowBox[{"graph", "."}]}], "                          ", "*)"}], "\n", 
  RowBox[{"(*", "             ", 
   RowBox[{
    RowBox[{
     RowBox[{"Nota", " ", 
      RowBox[{"bene", ":", " ", 
       RowBox[{
        StyleBox["legLabelRules",
         FontWeight->"Bold",
         FontColor->RGBColor[1, 0.5, 0.5]], " ", "is", " ", "optional"}]}]}], 
     ";", " ", 
     RowBox[{"if", " ", "no", " ", "rules", " ", "are", " ", "given"}]}], 
    ","}], "               ", "*)"}], "\n", 
  RowBox[{"(*", "                        ", 
   RowBox[{
    StyleBox["ddmExpandLS",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], " ", "will", " ", "print", " ", "a", " ", 
    "message", " ", "informing", " ", "you", " ", "of", " ", "whatever"}], 
   "      ", "*)"}], "\n", 
  RowBox[{"(*", "                        ", 
   RowBox[{
   "leg", " ", "assignments", " ", "were", " ", "chosen", " ", "by", " ", 
    "the", " ", 
    RowBox[{"function", "."}]}], "                    ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{"The", " ", "output", " ", "of", " ", 
    StyleBox["ddmExpandLS",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], " ", "is", " ", "a", " ", "list", " ", 
    "of", " ", "terms", " ", 
    RowBox[{"(", 
     RowBox[{"accodrding", " ", "to", " ", "equation", " ", 
      RowBox[{"(", "6", ")"}], " ", "of"}], "   "}]}], "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
    RowBox[{"the", " ", "Letter"}], ",", " ", 
    RowBox[{
    "expressed", " ", "in", " ", "the", " ", "form", " ", "of", " ", "pairs", 
     " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"a", ",", "b", ",", "...", ",", "c"}], "]"}], ",", 
        "fgraph"}], "}"}], "."}]}]}], "             ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\n", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"-", " ", 
     StyleBox[
      RowBox[{
       StyleBox["fGraphToTraces",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["[",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["exprn_",
        FontColor->RGBColor[1, 0.5, 0.5]], 
       StyleBox["]",
        FontColor->RGBColor[0, 0, 1]]}],
      FontWeight->"Bold"]}], " ", ":", " ", 
    RowBox[{
    "converts", " ", "an", " ", "\"\<fGraph[]\>\"", " ", "object", " ", 
     "generated", " ", "by", " ", 
     RowBox[{
      StyleBox["ddmExpandLS",
       FontWeight->"Bold",
       FontColor->RGBColor[0, 0, 1]], "[", "]"}]}]}], "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
    RowBox[{"into", " ", "a", " ", "list", " ", "of", " ", "multi"}], "-", 
    RowBox[{
    "trace", " ", "terms", " ", "where", " ", "the", " ", "Lie", " ", 
     "algebra", " ", "is", " ", "taken", " ", "to", " ", "be", " ", "SU", 
     RowBox[{
      RowBox[{"(", "n", ")"}], "."}]}]}], "  ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
    RowBox[{"To", " ", "be", " ", "clear"}], ",", " ", 
    RowBox[{
     StyleBox["fGraphToTraces",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], " ", "converts", " ", "an", " ", 
     "fGraph", " ", "object", " ", "into", " ", "a", " ", "List"}]}], 
   "             ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
    RowBox[{"of", " ", "multi"}], "-", 
    RowBox[{
    "trace", " ", "terms", " ", "at", " ", "increasing", " ", "orders", " ", 
     "of", " ", 
     RowBox[{"1", "/", "N_c"}], " ", 
     RowBox[{"(", 
      RowBox[{"starting", " ", "with", " ", "the", " ", "leading"}], 
      " "}]}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"          ", 
     RowBox[{
     "order", " ", "for", " ", "a", " ", "given", " ", "number", " ", "of", 
      " ", "particles"}], ")"}], "."}], 
   "                                       ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"-", " ", 
     StyleBox[
      RowBox[{
       StyleBox["orderedMHVfunction",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["[",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["dialLists__",
        FontColor->RGBColor[1, 0.5, 0.5]], 
       StyleBox["]",
        FontColor->RGBColor[0, 0, 1]]}],
      FontWeight->"Bold"]}], " ", ":", " ", 
    RowBox[{
    "the", " ", "formula", " ", "for", " ", 
     "\"\<\[CapitalGamma][a,b,...,c]\>\""}]}], "                 ", "*)"}], 
  "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{"as", " ", "given", " ", "in", " ", "equation", " ", 
    RowBox[{"(", "14", ")"}], " ", "of", " ", "the", " ", "corresponding", 
    " ", 
    RowBox[{"Letter", "."}]}], "                        ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"-", " ", 
     StyleBox[
      RowBox[{
       StyleBox["orderedMHVfunctionV2",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["[",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["dialLists__",
        FontColor->RGBColor[1, 0.5, 0.5]], 
       StyleBox["]",
        FontColor->RGBColor[0, 0, 1]]}],
      FontWeight->"Bold"]}], " ", ":", " ", 
    RowBox[{
    "the", " ", "formula", " ", "for", " ", 
     "\"\<\[CapitalGamma][a,b,...,c]\>\""}]}], "               ", "*)"}], 
  "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{"as", " ", "given", " ", "in", " ", "equation", " ", 
    RowBox[{"(", "9", ")"}], " ", "of", " ", "the", " ", "corresponding", " ", 
    RowBox[{"Letter", ".", " ", "We"}], " ", "call", " ", "this", " ", 
    "\"\<V2\>\""}], "       ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{"because", " ", "it", " ", "is", " ", 
    RowBox[{"(", "much", ")"}], " ", "less", " ", "efficient", " ", "than", 
    " ", "the", " ", "formula", " ", "defined", " ", "in", "  ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "14", ")"}]}]}], "      ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", 
      StyleBox[
       RowBox[{
        StyleBox["randomKinematics",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["[",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["n_",
         FontColor->RGBColor[1, 0.5, 0.5]], 
        StyleBox["]",
         FontColor->RGBColor[0, 0, 1]]}],
       FontWeight->"Bold"]}], " ", ":", " ", 
     RowBox[{
     "for", " ", "the", " ", "sake", " ", "of", " ", "testing", " ", 
      "identities"}]}], ",", " ", "\"\<randomKinematics\>\""}], "     ", 
   "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
   "generates", " ", "a", " ", "random", " ", "set", " ", "of", " ", 
    "rational", " ", "spinors", " ", "for", " ", "n", " ", "massless", " ", 
    RowBox[{"particles", "."}]}], "           ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "     ", 
   RowBox[{
    RowBox[{"-", " ", 
     StyleBox[
      RowBox[{
       StyleBox["evaluate",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["[",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["exprn_",
        FontColor->RGBColor[1, 0.5, 0.5]], 
       StyleBox["]",
        FontColor->RGBColor[0, 0, 1]]}],
      FontWeight->"Bold"]}], " ", ":", " ", 
    RowBox[{
    "using", " ", "the", " ", "spinors", " ", "generated", " ", "by", " ", 
     "\"\<randomKinematics[]\>\"", " ", "above"}]}], "      ", "*)"}], "\n", 
  RowBox[{"(*", "          ", 
   RowBox[{
   "evaluate", " ", "replaces", " ", "\"\<ab[x_,y_]\>\"", " ", "with", " ", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"Ls", "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "]"}], "]"}], "]"}], "."}]}], 
   "                          ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"See", " ", "example", " ", "usage", " ", 
    RowBox[{"below", "."}]}], 
   "                                                                ", "*)"}],
   "\n", 
  RowBox[{
  "(*", "                                                                     \
                    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "******************************************************************************************)"}\
]}]], "Input",
 CellChangeTimes->{{3.75490903105828*^9, 3.75490926020111*^9}, {
  3.7549093377510633`*^9, 3.754909361219756*^9}, {3.7549094524427147`*^9, 
  3.7549095216481047`*^9}, {3.754917539113656*^9, 3.7549175425393133`*^9}, {
  3.754917580101326*^9, 
  3.754917779642473*^9}},ExpressionUUID->"a45c6c8b-b7c2-4c77-8a05-\
41f14ab05eb6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7548492967422647`*^9, 3.7548493318712606`*^9}, 
   3.754908121861751*^9},ExpressionUUID->"3bce92b2-9d37-49be-b60b-\
a6953a96ed79"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Drawing Two Loop Leading Singularities and GRT seeds", "Section",
 CellChangeTimes->{{3.754849337119317*^9, 3.754849357420813*^9}, {
  3.754908497671249*^9, 
  3.754908498530089*^9}},ExpressionUUID->"0b270eed-4390-4a54-859d-\
42344f39e7da"],

Cell[BoxData[
 RowBox[{"drawMHVcut", "/@", "twoLoopLSdata"}]], "Input",
 CellChangeTimes->{{3.754849359122311*^9, 3.75484936585107*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c2c89d6a-6430-4051-b9e6-1b53ce32f0fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawMHVcut", "/@", "twoLoopGRTseedData"}]], "Input",
 CellChangeTimes->{{3.7548493737206707`*^9, 3.754849376440295*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e9c487fd-45c8-49f7-89e9-0a31afe9a2e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`b[3], 
         $CellContext`w[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {1, 5}, {5, 6}, {6, 1}, {7, 
         2}, {8, 4}, {9, 6}, {10, 1}, {11, 3}, {12, 5}}}, {
        EdgeStyle -> {UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`q[
            1] -> $CellContext`q[1], $CellContext`p[3] -> $CellContext`p[
            3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`q[
            3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`p[2] -> 
           0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9875218307182563`, 1.5411932863279472`}, {
             3.123362425310214, 1.9699629530146936`}}, 0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9875218307182563`, 1.5411932863279472`}, {
             2.992542668352431, 0.8805132852785679}}, 
             0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9875218307182563`, 1.5411932863279472`}, {
             0.8688379755001976, 1.6984494266968946`}}, 
             0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9875218307182563`, 1.5411932863279472`}, {
             1.0075548841852633`, 1.0094979173924665`}}, 
             0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9875218307182563`, 1.5411932863279472`}, {
             1.7877032316143993`, 2.3975462460196213`}}, 
             0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.123362425310214, 1.9699629530146936`}, {
             3.8458430700074837`, 1.336354703227258}}, 0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.123362425310214, 1.9699629530146936`}, {
             3.6171331069600545`, 2.7711888486016765`}}, 
             0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.8458430700074837`, 1.336354703227258}, {
             2.992542668352431, 0.8805132852785679}}, 
             0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{3.8458430700074837`, 1.336354703227258}, {
             4.784282416168498, 1.2355138033667934`}}, 0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.992542668352431, 0.8805132852785679}, {
             3.295024337265958, 0.}}, 0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.8688379755001976, 1.6984494266968946`}, {
             1.0075548841852633`, 1.0094979173924665`}}, 
             0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.8688379755001976, 1.6984494266968946`}, {0., 
             2.0860394427463747`}}, 0.04179996523692106]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.0075548841852633`, 1.0094979173924665`}, {
             0.3165727871961568, 0.3709415760891086}}, 
             0.04179996523692106]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.9875218307182563, 1.5411932863279472}, 
            0.1382227501903028]}, 
          {GrayLevel[1], 
           DiskBox[{3.123362425310214, 1.9699629530146936}, 
            0.1382227501903028]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.8458430700074837, 1.336354703227258}, 
            0.1382227501903028]}, 
          {GrayLevel[1], 
           DiskBox[{2.992542668352431, 0.8805132852785679}, 
            0.1382227501903028]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.8688379755001976, 1.6984494266968946}, 
            0.1382227501903028]}, 
          {GrayLevel[1], 
           DiskBox[{1.0075548841852633, 1.0094979173924665}, 
            0.1382227501903028]}, {
           DiskBox[{3.6171331069600545, 2.7711888486016765}, 0.], InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {3.6171331069600545, 2.7711888486016765}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{3.295024337265958, 0.}, 0.], 
           InsetBox[
            RowBox[{"p", "(", "2", ")"}], 
            Offset[{2, 2}, {3.295024337265958, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.3165727871961568, 0.3709415760891086}, 0.], InsetBox[
            RowBox[{"p", "(", "3", ")"}], 
            Offset[{2, 2}, {0.3165727871961568, 0.3709415760891086}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.7877032316143993, 2.3975462460196213}, 0.], InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {1.7877032316143993, 2.3975462460196213}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.784282416168498, 1.2355138033667934}, 0.], InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {4.784282416168498, 1.2355138033667934}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 2.0860394427463747}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {0., 2.0860394427463747}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`w[3], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 1}, {7, 
         2}, {8, 4}, {9, 1}, {10, 3}, {11, 6}}}, {EdgeStyle -> {UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`q[
            1] -> $CellContext`q[1], $CellContext`p[1] -> $CellContext`p[
            1], $CellContext`q[3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
           0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7108522185957757`, 1.6936799827858628`}, {
             2.7329727186107022`, 2.3264994937201755`}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7108522185957757`, 1.6936799827858628`}, {
             1.9954125074188342`, 1.1254456722350707`}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7108522185957757`, 1.6936799827858628`}, {
             0.9660976514576793, 1.603867416331649}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7108522185957757`, 1.6936799827858628`}, {
             1.061887272588423, 0.9191154376053893}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7329727186107022`, 2.3264994937201755`}, {
             3.6212497791280116`, 1.7265810940840924`}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7329727186107022`, 2.3264994937201755`}, {
             2.905743509358571, 3.2693705705120735`}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.6212497791280116`, 1.7265810940840924`}, {
             3.1089948291598213`, 0.8289068822160793}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{3.6212497791280116`, 1.7265810940840924`}, {
             4.564470696818267, 1.9057255411434981`}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.1089948291598213`, 0.8289068822160793}, {
             1.9954125074188342`, 1.1254456722350707`}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.1089948291598213`, 0.8289068822160793}, {
             3.593880700862215, 0.}}, 0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9954125074188342`, 1.1254456722350707`}, {
             0.9660976514576793, 1.603867416331649}}, 
             0.040497784841451376`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9660976514576793, 1.603867416331649}, {0., 
             1.7972936036338585`}}, 0.040497784841451376`]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.7108522185957757, 1.6936799827858628}, 
            0.14036376105819454]}, 
          {GrayLevel[1], 
           DiskBox[{2.7329727186107022, 2.3264994937201755}, 
            0.14036376105819454]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.6212497791280116, 1.7265810940840924}, 
            0.14036376105819454]}, 
          {GrayLevel[1], 
           DiskBox[{3.1089948291598213, 0.8289068822160793}, 
            0.14036376105819454]}, 
          {GrayLevel[1], 
           DiskBox[{1.9954125074188342, 1.1254456722350707}, 
            0.14036376105819454]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.9660976514576793, 1.603867416331649}, 
            0.14036376105819454]}, {
           DiskBox[{2.905743509358571, 3.2693705705120735}, 0.], InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {2.905743509358571, 3.2693705705120735}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{3.593880700862215, 0.}, 0.], 
           InsetBox[
            RowBox[{"p", "(", "2", ")"}], 
            Offset[{2, 2}, {3.593880700862215, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.061887272588423, 0.9191154376053893}, 0.], InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {1.061887272588423, 0.9191154376053893}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.564470696818267, 1.9057255411434981}, 0.], InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {4.564470696818267, 1.9057255411434981}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 1.7972936036338585}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {0., 1.7972936036338585}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`b[3], 
         $CellContext`w[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 1}, {7, 
         2}, {8, 4}, {9, 6}, {10, 1}, {11, 5}, {12, 3}}}, {
        EdgeStyle -> {UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`q[
            1] -> $CellContext`q[1], $CellContext`p[3] -> $CellContext`p[
            3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`q[
            3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`p[2] -> 
           0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7393424403522455`, 2.1311087994332727`}, {
             1.609196991291065, 2.4349127482901447`}}, 0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7393424403522455`, 2.1311087994332727`}, {
             2.739435699146928, 1.1352914981000088`}}, 0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7393424403522455`, 2.1311087994332727`}, {
             3.5491702297299828`, 1.6335562955804481`}}, 
             0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7393424403522455`, 2.1311087994332727`}, {
             3.187083548178428, 2.9542434326110873`}}, 0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.609196991291065, 2.4349127482901447`}, {
             0.9354941093821425, 1.6328794815635468`}}, 
             0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.609196991291065, 2.4349127482901447`}, {
             1.1839835548411968`, 3.266212094632376}}, 0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9354941093821425, 1.6328794815635468`}, {
             1.6104947204480977`, 0.8319212742293405}}, 
             0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9354941093821425, 1.6328794815635468`}, {0., 
             1.6323278850137788`}}, 0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.6104947204480977`, 0.8319212742293405}, {
             2.739435699146928, 1.1352914981000088`}}, 0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.6104947204480977`, 0.8319212742293405}, {
             1.1859432007627844`, 0.}}, 0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.739435699146928, 1.1352914981000088`}, {
             3.5491702297299828`, 1.6335562955804481`}}, 
             0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{2.739435699146928, 1.1352914981000088`}, {
             3.187980166174939, 0.31264133776577596`}}, 
             0.04008210866828607]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.5491702297299828`, 1.6335562955804481`}, {
             4.495400000572543, 1.6341822735514748`}}, 
             0.04008210866828607]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.7393424403522455, 2.1311087994332727}, 
            0.13891715744525232]}, 
          {GrayLevel[1], 
           DiskBox[{1.609196991291065, 2.4349127482901447}, 
            0.13891715744525232]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.9354941093821425, 1.6328794815635468}, 
            0.13891715744525232]}, 
          {GrayLevel[1], 
           DiskBox[{1.6104947204480977, 0.8319212742293405}, 
            0.13891715744525232]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.739435699146928, 1.1352914981000088}, 
            0.13891715744525232]}, 
          {GrayLevel[1], 
           DiskBox[{3.5491702297299828, 1.6335562955804481}, 
            0.13891715744525232]}, {
           DiskBox[{1.1839835548411968, 3.266212094632376}, 0.], InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {1.1839835548411968, 3.266212094632376}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1.1859432007627844, 0.}, 0.], 
           InsetBox[
            RowBox[{"p", "(", "2", ")"}], 
            Offset[{2, 2}, {1.1859432007627844, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{4.495400000572543, 1.6341822735514748}, 0.], InsetBox[
            RowBox[{"p", "(", "3", ")"}], 
            Offset[{2, 2}, {4.495400000572543, 1.6341822735514748}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.187083548178428, 2.9542434326110873}, 0.], InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {3.187083548178428, 2.9542434326110873}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.187980166174939, 0.31264133776577596}, 0.], InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {3.187980166174939, 0.31264133776577596}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 1.6323278850137788}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {0., 1.6323278850137788}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`b[1], 
         $CellContext`w[2], 
         $CellContext`b[2], 
         $CellContext`w[3], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {4, 5}, {5, 6}, {6, 1}, {7, 
         3}, {8, 5}, {9, 4}, {10, 2}, {11, 6}}}, {EdgeStyle -> {UndirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`q[
            1] -> $CellContext`q[1], $CellContext`p[1] -> $CellContext`p[
            1], $CellContext`q[3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
           0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8580464760859203`, 0.9534225070259646}, {
             2.8786021328522087`, 0.722913098724637}}, 0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8580464760859203`, 0.9534225070259646}, {
             2.0832493784505592`, 1.8431490638540158`}}, 
             0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8580464760859203`, 0.9534225070259646}, {
             0.7902711150229926, 0.9443928142823786}}, 0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.8786021328522087`, 0.722913098724637}, {
             2.8824533191658404`, 1.7318382010098818`}}, 
             0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{2.8786021328522087`, 0.722913098724637}, {
             3.514983199386474, 0.}}, 0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.8824533191658404`, 1.7318382010098818`}, {
             2.0832493784505592`, 1.8431490638540158`}}, 
             0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.8824533191658404`, 1.7318382010098818`}, {
             2.9402636031608766`, 2.762032673521861}}, 0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.0832493784505592`, 1.8431490638540158`}, {
             0.9319495291929272, 1.8875235576164586`}}, 
             0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{2.0832493784505592`, 1.8431490638540158`}, {
             3.0679346493718866`, 2.307867359672254}}, 0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9319495291929272, 1.8875235576164586`}, {
             0.7902711150229926, 0.9443928142823786}}, 0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9319495291929272, 1.8875235576164586`}, {
             0.1893390674195261, 2.5005462112858163`}}, 
             0.03382213465818089]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.7902711150229926, 0.9443928142823786}, {0., 
             0.408580358325197}}, 0.03382213465818089]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{1.8580464760859203, 0.9534225070259646}, 
            0.11175847669632127]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.8786021328522087, 0.722913098724637}, 
            0.11175847669632127]}, 
          {GrayLevel[1], 
           DiskBox[{2.8824533191658404, 1.7318382010098818}, 
            0.11175847669632127]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.0832493784505592, 1.8431490638540158}, 
            0.11175847669632127]}, 
          {GrayLevel[1], 
           DiskBox[{0.9319495291929272, 1.8875235576164586}, 
            0.11175847669632127]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.7902711150229926, 0.9443928142823786}, 
            0.11175847669632127]}, {
           DiskBox[{2.9402636031608766, 2.762032673521861}, 0.], InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {2.9402636031608766, 2.762032673521861}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.1893390674195261, 2.5005462112858163}, 0.], InsetBox[
            RowBox[{"p", "(", "2", ")"}], 
            Offset[{2, 2}, {0.1893390674195261, 2.5005462112858163}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.0679346493718866, 2.307867359672254}, 0.], InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {3.0679346493718866, 2.307867359672254}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{3.514983199386474, 0.}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {3.514983199386474, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.408580358325197}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {0., 0.408580358325197}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[1], 
         $CellContext`w[1], 
         $CellContext`b[2], 
         $CellContext`w[2], 
         $CellContext`w[3], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {4, 5}, {5, 6}, {6, 1}, {7, 
         2}, {8, 5}, {9, 1}, {10, 3}, {11, 6}}}, {EdgeStyle -> {UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`q[
            1] -> $CellContext`q[1], $CellContext`p[1] -> $CellContext`p[
            1], $CellContext`q[3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
           0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.968256471845553, 1.7959908994380793`}, {
             3.0824222625548314`, 1.6138920483381638`}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.968256471845553, 1.7959908994380793`}, {
             1.9691543418544322`, 0.8657507344683438}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.968256471845553, 1.7959908994380793`}, {
             0.8542058750790109, 1.6131002349957988`}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{1.968256471845553, 1.7959908994380793`}, {
             1.967837583043869, 2.7457846947234046`}}, 0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.0824222625548314`, 1.6138920483381638`}, {
             3.0170966229826703`, 0.6731859823323412}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.0824222625548314`, 1.6138920483381638`}, {
             3.9356865681055346`, 2.0445529279619548`}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.0170966229826703`, 0.6731859823323412}, {
             1.9691543418544322`, 0.8657507344683438}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{3.0170966229826703`, 0.6731859823323412}, {
             3.6899380092695777`, 0.001381108685276411}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9691543418544322`, 0.8657507344683438}, {
             0.9214505955632004, 0.6728864750284996}}, 0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9214505955632004, 0.6728864750284996}, {
             0.8542058750790109, 1.6131002349957988`}}, 
             0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9214505955632004, 0.6728864750284996}, {
             0.24990858021753004`, 0.}}, 0.03659358441893398]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.8542058750790109, 1.6131002349957988`}, {0., 
             2.042773530949251}}, 0.03659358441893398]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.968256471845553, 1.7959908994380793}, 
            0.11997125268200613]}, 
          {GrayLevel[1], 
           DiskBox[{3.0824222625548314, 1.6138920483381638}, 
            0.11997125268200613]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.0170966229826703, 0.6731859823323412}, 
            0.11997125268200613]}, 
          {GrayLevel[1], 
           DiskBox[{1.9691543418544322, 0.8657507344683438}, 
            0.11997125268200613]}, 
          {GrayLevel[1], 
           DiskBox[{0.9214505955632004, 0.6728864750284996}, 
            0.11997125268200613]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.8542058750790109, 1.6131002349957988}, 
            0.11997125268200613]}, {
           DiskBox[{3.9356865681055346, 2.0445529279619548}, 0.], InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {3.9356865681055346, 2.0445529279619548}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0.24990858021753004, 0.}, 0.], 
           InsetBox[
            RowBox[{"p", "(", "2", ")"}], 
            Offset[{2, 2}, {0.24990858021753004, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.967837583043869, 2.7457846947234046}, 0.], InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {1.967837583043869, 2.7457846947234046}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.6899380092695777, 0.001381108685276411}, 0.], InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {3.6899380092695777, 0.001381108685276411}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 2.042773530949251}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {0., 2.042773530949251}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`b[1], 
         $CellContext`w[2], 
         $CellContext`b[2], 
         $CellContext`b[3], 
         $CellContext`w[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 1}, {7, 
         3}, {8, 6}, {9, 4}, {10, 2}, {11, 5}}}, {EdgeStyle -> {UndirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`q[
            1] -> $CellContext`q[1], $CellContext`p[1] -> $CellContext`p[
            1], $CellContext`q[3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
           0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9102343000300872`, 1.4370339438945425`}, {
             3.036512092173732, 1.8478105696402465`}}, 0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9102343000300872`, 1.4370339438945425`}, {
             0.9255141848558146, 1.9122686776618223`}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.9102343000300872`, 1.4370339438945425`}, {
             1.3058019280726296`, 0.8314580982796475}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{3.036512092173732, 1.8478105696402465`}, {
             2.8179616862626986`, 1.2163507214339004`}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{3.036512092173732, 1.8478105696402465`}, {
             3.9046702109127773`, 2.3187827931447202`}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.8179616862626986`, 1.2163507214339004`}, {
             1.7151521417402171`, 1.7877814418872644`}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.8179616862626986`, 1.2163507214339004`}, {
             3.568772036757283, 0.5651655997564765}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7151521417402171`, 1.7877814418872644`}, {
             0.9255141848558146, 1.9122686776618223`}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7151521417402171`, 1.7877814418872644`}, {
             1.3058019280726296`, 0.8314580982796475}}, 
             0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7151521417402171`, 1.7877814418872644`}, {
             1.631070866883825, 2.789341486969916}}, 0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9255141848558146, 1.9122686776618223`}, {0., 
             2.268877969099221}}, 0.03639378210219235]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.3058019280726296`, 0.8314580982796475}, {
             0.7801874226748629, 0.}}, 0.03639378210219235]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{1.9102343000300872, 1.4370339438945425}, 
            0.11996581645129473]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{3.036512092173732, 1.8478105696402465}, 
            0.11996581645129473]}, 
          {GrayLevel[1], 
           DiskBox[{2.8179616862626986, 1.2163507214339004}, 
            0.11996581645129473]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.7151521417402171, 1.7877814418872644}, 
            0.11996581645129473]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.9255141848558146, 1.9122686776618223}, 
            0.11996581645129473]}, 
          {GrayLevel[1], 
           DiskBox[{1.3058019280726296, 0.8314580982796475}, 
            0.11996581645129473]}, {
           DiskBox[{3.568772036757283, 0.5651655997564765}, 0.], InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {3.568772036757283, 0.5651655997564765}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0.7801874226748629, 0.}, 0.], 
           InsetBox[
            RowBox[{"p", "(", "2", ")"}], 
            Offset[{2, 2}, {0.7801874226748629, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.631070866883825, 2.789341486969916}, 0.], InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {1.631070866883825, 2.789341486969916}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.9046702109127773, 2.3187827931447202}, 0.], InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {3.9046702109127773, 2.3187827931447202}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 2.268877969099221}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {0., 2.268877969099221}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`w[1], 
         $CellContext`w[2], 
         $CellContext`b[1], 
         $CellContext`w[3], 
         $CellContext`b[2], 
         $CellContext`b[3], 
         $CellContext`p[1], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 1}, {7, 
         2}, {8, 3}, {9, 5}, {10, 6}}}, {EdgeStyle -> {UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`q[1] -> $CellContext`q[1], $CellContext`p[
            1] -> $CellContext`p[1], $CellContext`q[3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`b[3] -> {
            "Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8771483452143747`, 1.5687555760147738`}, {
             0.7624997875907589, 1.7430919747795295`}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8771483452143747`, 1.5687555760147738`}, {
             2.576605891637568, 1.8725849358396927`}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8771483452143747`, 1.5687555760147738`}, {
             2.5746294849735105`, 0.683768206018517}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.7624997875907589, 1.7430919747795295`}, {
             0.7616212897515219, 0.8152147471453299}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.7624997875907589, 1.7430919747795295`}, {
             0.0024182828825993763`, 2.3660326018772486`}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.7616212897515219, 0.8152147471453299}, {
             1.8757244978210414`, 0.9901452712989418}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.7616212897515219, 0.8152147471453299}, {0., 
             0.19296073708157957`}}, 0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8757244978210414`, 0.9901452712989418}, {
             2.576605891637568, 1.8725849358396927`}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.8757244978210414`, 0.9901452712989418}, {
             2.5746294849735105`, 0.683768206018517}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{2.576605891637568, 1.8725849358396927`}, {
             3.2943023123781874`, 2.5535449395011023`}}, 
             0.032313497592469306`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{2.5746294849735105`, 0.683768206018517}, {
             3.289819630693911, 0.}}, 0.032313497592469306`]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {GrayLevel[1], 
           DiskBox[{1.8771483452143747, 1.5687555760147738}, 
            0.10420238565944628]}, 
          {GrayLevel[1], 
           DiskBox[{0.7624997875907589, 1.7430919747795295}, 
            0.10420238565944628]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{0.7616212897515219, 0.8152147471453299}, 
            0.10420238565944628]}, 
          {GrayLevel[1], 
           DiskBox[{1.8757244978210414, 0.9901452712989418}, 
            0.10420238565944628]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.576605891637568, 1.8725849358396927}, 
            0.10420238565944628]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.5746294849735105, 0.683768206018517}, 
            0.10420238565944628]}, {
           DiskBox[{0.0024182828825993763, 2.3660326018772486}, 0.], 
           InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {0.0024182828825993763, 2.3660326018772486}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 0.19296073708157957}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {0., 0.19296073708157957}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.2943023123781874, 2.5535449395011023}, 0.], InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {3.2943023123781874, 2.5535449395011023}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{3.289819630693911, 0.}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {3.289819630693911, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{
         $CellContext`b[1], 
         $CellContext`b[2], 
         $CellContext`w[1], 
         $CellContext`b[3], 
         $CellContext`w[2], 
         $CellContext`w[3], 
         $CellContext`p[1], 
         $CellContext`p[2], 
         $CellContext`p[3], 
         $CellContext`q[1], 
         $CellContext`q[2], 
         $CellContext`q[3]}, {
        Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 1}, {7, 
         3}, {8, 5}, {9, 6}, {10, 1}, {11, 4}, {12, 2}}}, {
        EdgeStyle -> {UndirectedEdge[
             $CellContext`q[1], 
             $CellContext`b[1]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[1], 
             $CellContext`b[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[1], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[3], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`w[2], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[3], 
             $CellContext`b[2]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`b[1], 
             $CellContext`b[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[3], 
             $CellContext`w[3]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`p[2], 
             $CellContext`w[2]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`b[2], 
             $CellContext`w[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}, UndirectedEdge[
             $CellContext`q[2], 
             $CellContext`b[3]] -> {
             Dashing[{Small, Small}], 
             Thickness[Large], 
             GrayLevel[0]}, UndirectedEdge[
             $CellContext`w[3], 
             $CellContext`b[1]] -> {
             CapForm["Round"], 
             GrayLevel[0], 
             Thickness[Large]}}, ImageSize -> {200, 200}, 
         VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
            2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`q[
            1] -> $CellContext`q[1], $CellContext`p[3] -> $CellContext`p[
            3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`q[
            3] -> $CellContext`q[3]}, 
         VertexSize -> {$CellContext`b[1] -> {"Scaled", 0.05}, $CellContext`w[
            3] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
           0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
           0, $CellContext`p[2] -> 
           0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
            "Scaled", 0.05}, $CellContext`b[2] -> {
            "Scaled", 0.05}, $CellContext`q[3] -> 0, $CellContext`q[2] -> 
           0, $CellContext`p[1] -> 0}, 
         VertexStyle -> {$CellContext`b[2] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`b[1] -> 
           RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
           GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`w[1] -> 
           GrayLevel[1], $CellContext`b[3] -> RGBColor[0.6, 0.6, 0.7765]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7329741715895226`, 2.268586001961161}, {
             2.7559724861697155`, 2.1792672694428092`}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7329741715895226`, 2.268586001961161}, {
             2.270640343062037, 1.5759518476005423`}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7329741715895226`, 2.268586001961161}, {
             0.958020555681365, 1.5750089665374887`}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7329741715895226`, 2.268586001961161}, {
             1.3285666188455871`, 3.1504146829205375`}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7559724861697155`, 2.1792672694428092`}, {
             2.75735533091711, 0.9733425915486431}}, 0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{2.7559724861697155`, 2.1792672694428092`}, {
             3.40371236143221, 2.926070814225606}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.75735533091711, 0.9733425915486431}, {
             1.7345063497701225`, 0.8821084907757486}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.75735533091711, 0.9733425915486431}, {
             3.405809607726968, 0.2271066771728587}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7345063497701225`, 0.8821084907757486}, {
             2.270640343062037, 1.5759518476005423`}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7345063497701225`, 0.8821084907757486}, {
             0.958020555681365, 1.5750089665374887`}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{1.7345063497701225`, 0.8821084907757486}, {
             1.3321308260924212`, 0.}}, 0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{2.270640343062037, 1.5759518476005423`}, {
             3.260958499569986, 1.5767883661693105`}}, 
             0.033080658217044104`]}}, 
          {GrayLevel[0], Thickness[Large], CapForm["Round"], 
           {Arrowheads[0.], 
            ArrowBox[{{0.958020555681365, 1.5750089665374887`}, {0., 
             1.5737406029123406`}}, 0.033080658217044104`]}}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.7329741715895226, 2.268586001961161}, 
            0.11598666884185074]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{2.7559724861697155, 2.1792672694428092}, 
            0.11598666884185074]}, 
          {GrayLevel[1], 
           DiskBox[{2.75735533091711, 0.9733425915486431}, 
            0.11598666884185074]}, 
          {RGBColor[0.6, 0.6, 0.7765], 
           DiskBox[{1.7345063497701225, 0.8821084907757486}, 
            0.11598666884185074]}, 
          {GrayLevel[1], 
           DiskBox[{2.270640343062037, 1.5759518476005423}, 
            0.11598666884185074]}, 
          {GrayLevel[1], 
           DiskBox[{0.958020555681365, 1.5750089665374887}, 
            0.11598666884185074]}, {
           DiskBox[{3.405809607726968, 0.2271066771728587}, 0.], InsetBox[
            RowBox[{"p", "(", "1", ")"}], 
            Offset[{2, 2}, {3.405809607726968, 0.2271066771728587}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.260958499569986, 1.5767883661693105}, 0.], InsetBox[
            RowBox[{"p", "(", "2", ")"}], 
            Offset[{2, 2}, {3.260958499569986, 1.5767883661693105}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{0., 1.5737406029123406}, 0.], 
           InsetBox[
            RowBox[{"p", "(", "3", ")"}], 
            Offset[{2, 2}, {0., 1.5737406029123406}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.3285666188455871, 3.1504146829205375}, 0.], InsetBox[
            RowBox[{"q", "(", "1", ")"}], 
            Offset[{2, 2}, {1.3285666188455871, 3.1504146829205375}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {DiskBox[{1.3321308260924212, 0.}, 0.], 
           InsetBox[
            RowBox[{"q", "(", "2", ")"}], 
            Offset[{2, 2}, {1.3321308260924212, 0.}], ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.40371236143221, 2.926070814225606}, 0.], InsetBox[
            RowBox[{"q", "(", "3", ")"}], 
            Offset[{2, 2}, {3.40371236143221, 2.926070814225606}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 200}]}], "}"}]], "Output",
 CellChangeTimes->{3.754992994875327*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"377f934e-825a-48fe-995d-c442c3e131bb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Illustrations of all Two-Loop GRTs:", "Subsection",
 CellChangeTimes->{{3.754849390743671*^9, 3.754849399928896*^9}, {
  3.754849503733574*^9, 
  3.754849503931638*^9}},ExpressionUUID->"eab5c410-0cc3-4ba9-a926-\
1d38e222f5ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawGRTterms", "/@", "twoLoopGRTseedData"}]], "Input",
 CellChangeTimes->{{3.7548494038075542`*^9, 3.7548494108937597`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"cbdd2f5c-67c9-43cc-ab31-60700fc92f90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`b[1], 
             $CellContext`w[1], 
             $CellContext`b[2], 
             $CellContext`w[2], 
             $CellContext`b[3], 
             $CellContext`w[3], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`p[3], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`q[2], 
             $CellContext`qp[3], 
             $CellContext`pq[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {1, 5}, {5, 6}, {6, 1}, {7,
              2}, {8, 4}, {9, 6}, {10, 1}, {11, 1}, {12, 3}, {13, 5}, {14, 
             5}}}, {EdgeStyle -> {UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`qp[3], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`q[2], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                2] -> $CellContext`p[2], $CellContext`qp[
                1] -> $CellContext`qp[1], $CellContext`pq[
                1] -> $CellContext`pq[1], $CellContext`qp[
                3] -> $CellContext`qp[3], $CellContext`p[1] -> $CellContext`p[
                1], $CellContext`pq[3] -> $CellContext`pq[3]}, 
             VertexSize -> {$CellContext`q[2] -> 
               0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                3] -> {"Scaled", 0.05}, $CellContext`b[2] -> {
                "Scaled", 0.05}, $CellContext`qp[3] -> 0, $CellContext`qp[1] -> 
               0, $CellContext`p[3] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
               0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
               0, $CellContext`pq[1] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
               GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.21818421622918, 1.2051411008009534`}, {
               3.3944841064679014`, 0.7614270996407131}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.21818421622918, 1.2051411008009534`}, {
               3.350283045317846, 1.7479494980496395`}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.21818421622918, 1.2051411008009534`}, {
               0.9446073551378222, 1.4851171112994854`}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.21818421622918, 1.2051411008009534`}, {
               1.2019729092311708`, 0.7696580555495952}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.21818421622918, 1.2051411008009534`}, {
               2.2036197070103762`, 0.3731155925560161}}, 
               0.043624773732565944`]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.21818421622918, 1.2051411008009534`}, {
               2.103417076871752, 2.0216858951242203`}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.3944841064679014`, 0.7614270996407131}, {
               4.175073564979604, 1.2898964336565413`}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.3944841064679014`, 0.7614270996407131}, {
               3.915350179973343, 0.}}, 0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{4.175073564979604, 1.2898964336565413`}, {
               3.350283045317846, 1.7479494980496395`}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{4.175073564979604, 1.2898964336565413`}, {
               5.1013701138634815`, 1.3292337715034284`}}, 
               0.043624773732565944`]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.350283045317846, 1.7479494980496395`}, {
               3.8018809423672995`, 2.5502615230026375`}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9446073551378222, 1.4851171112994854`}, {
               1.2019729092311708`, 0.7696580555495952}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9446073551378222, 1.4851171112994854`}, {
               0.33817888451424905`, 2.1936206962410623`}}, 
               0.043624773732565944`]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9446073551378222, 1.4851171112994854`}, {0., 
               1.4894146119367595`}}, 0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.2019729092311708`, 0.7696580555495952}, {
               0.5761148526432782, 0.0774131384216401}}, 
               0.043624773732565944`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{2.21818421622918, 1.2051411008009534`}, 
              0.14258289447354663`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.3944841064679014`, 0.7614270996407131}, 
              0.14258289447354663`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{4.175073564979604, 1.2898964336565413`}, 
              0.14258289447354663`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.350283045317846, 1.7479494980496395`}, 
              0.14258289447354663`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.9446073551378222, 1.4851171112994854`}, 
              0.14258289447354663`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.2019729092311708`, 0.7696580555495952}, 
              0.14258289447354663`], 
             GrayLevel[1], StripOnInput -> False], {
             DiskBox[{3.915350179973343, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.915350179973343, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.8018809423672995`, 2.5502615230026375`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.8018809423672995`, 2.5502615230026375`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.5761148526432782, 0.0774131384216401}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.5761148526432782, 0.0774131384216401}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.2036197070103762`, 0.3731155925560161}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.2036197070103762`, 0.3731155925560161}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.103417076871752, 2.0216858951242203`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.103417076871752, 2.0216858951242203`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{5.1013701138634815`, 1.3292337715034284`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {5.1013701138634815`, 1.3292337715034284`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.33817888451424905`, 2.1936206962410623`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.33817888451424905`, 2.1936206962410623`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 1.4894146119367595`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 1.4894146119367595`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`b[1], 
               $CellContext`w[1], 
               $CellContext`b[2], 
               $CellContext`w[2], 
               $CellContext`w[3], 
               $CellContext`b[3], 
               $CellContext`w[4], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`pq[1], 
               $CellContext`qp[1], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {1, 5}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 5}, {11, 7}, {12, 1}, {13, 3}, {14,
                6}, {15, 6}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7939210613229077`, 1.3784480332129414`}, {
                 1.6191442969258274`, 1.7191069850315073`}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7939210613229077`, 1.3784480332129414`}, {
                 1.7392054340435086`, 0.7884024076727545}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7939210613229077`, 1.3784480332129414`}, {
                 3.889887193915429, 0.8381539344976642}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7939210613229077`, 1.3784480332129414`}, {
                 3.973573079145668, 1.7331265172266743`}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7939210613229077`, 1.3784480332129414`}, {
                 2.728245102193217, 2.1612117682529632`}}, 
                 0.04700358113625583]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6191442969258274`, 1.7191069850315073`}, {
                 0.8990636670886283, 1.162913723613628}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6191442969258274`, 1.7191069850315073`}, {
                 1.0448502860027284`, 2.4093718802563027`}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8990636670886283, 1.162913723613628}, {
                 1.7392054340435086`, 0.7884024076727545}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8990636670886283, 1.162913723613628}, {0., 
                 1.0660176313498808`}}, 0.04700358113625583]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7392054340435086`, 0.7884024076727545}, {
                 1.341026879504075, 0.}}, 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.889887193915429, 0.8381539344976642}, {
                 4.864020740715987, 1.2079006474060545`}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.889887193915429, 0.8381539344976642}, {
                 4.146813365246013, 0.008459888480058408}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{4.864020740715987, 1.2079006474060545`}, {
                 3.973573079145668, 1.7331265172266743`}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{4.864020740715987, 1.2079006474060545`}, {
                 5.7181508645056525`, 1.520065425192353}}, 
                 0.04700358113625583]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{4.864020740715987, 1.2079006474060545`}, {
                 5.65644980511761, 0.764369701653339}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.973573079145668, 1.7331265172266743`}, {
                 4.377768266029479, 2.5166434547526757`}}, 
                 0.04700358113625583]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.7939210613229077`, 1.3784480332129414`}, 
                0.15618647426153023`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.6191442969258274`, 1.7191069850315073`}, 
                0.15618647426153023`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8990636670886283, 1.162913723613628}, 
                0.15618647426153023`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.7392054340435086`, 0.7884024076727545}, 
                0.15618647426153023`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.889887193915429, 0.8381539344976642}, 
                0.15618647426153023`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{4.864020740715987, 1.2079006474060545`}, 
                0.15618647426153023`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.973573079145668, 1.7331265172266743`}, 
                0.15618647426153023`], 
               GrayLevel[1], StripOnInput -> False], {
               DiskBox[{1.0448502860027284`, 2.4093718802563027`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.0448502860027284`, 2.4093718802563027`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.341026879504075, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.341026879504075, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.146813365246013, 0.008459888480058408}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.146813365246013, 0.008459888480058408}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.377768266029479, 2.5166434547526757`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.377768266029479, 2.5166434547526757`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.728245102193217, 2.1612117682529632`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.728245102193217, 2.1612117682529632`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.0660176313498808`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.0660176313498808`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{5.7181508645056525`, 1.520065425192353}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {5.7181508645056525`, 1.520065425192353}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{5.65644980511761, 0.764369701653339}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {5.65644980511761, 0.764369701653339}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`b[1], 
               $CellContext`w[1], 
               $CellContext`b[2], 
               $CellContext`w[2], 
               $CellContext`w[3], 
               $CellContext`b[3], 
               $CellContext`w[4], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`pq[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`q[2], 
               $CellContext`qp[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {1, 5}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 5}, {11, 7}, {12, 1}, {13, 1}, {14,
                3}, {15, 6}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8147105853739802`, 0.8608053484148435}, {
                 1.7842954217024136`, 1.5472821111559278`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8147105853739802`, 0.8608053484148435}, {
                 1.5740840479636586`, 0.6369978499898261}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8147105853739802`, 0.8608053484148435}, {
                 4.0550644585063695`, 0.6369213753684798}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8147105853739802`, 0.8608053484148435}, {
                 3.8450898308809256`, 1.5480498116176284`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8147105853739802`, 0.8608053484148435}, {
                 3.1285941588551376`, 0.08910750992156469}}, 
                 0.04652742267306914]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8147105853739802`, 0.8608053484148435}, {
                 2.5007053998849447`, 0.08988696487260373}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7842954217024136`, 1.5472821111559278`}, {
                 0.8965661903200817, 1.2551317418229972`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7842954217024136`, 1.5472821111559278`}, {
                 1.4373704845539075`, 2.3706877182202906`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8965661903200817, 1.2551317418229972`}, {
                 1.5740840479636586`, 0.6369978499898261}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8965661903200817, 1.2551317418229972`}, {0., 
                 1.4303975936579927`}}, 0.04652742267306914]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5740840479636586`, 0.6369978499898261}, {
                 0.9171285036192909, 0.00014799847719149106`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{4.0550644585063695`, 0.6369213753684798}, {
                 4.732581477171133, 1.2552818921631577`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{4.0550644585063695`, 0.6369213753684798}, {
                 4.711803944713367, 0.}}, 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{4.732581477171133, 1.2552818921631577`}, {
                 3.8450898308809256`, 1.5480498116176284`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{4.732581477171133, 1.2552818921631577`}, {
                 5.628792726219833, 1.4295566934080781`}}, 
                 0.04652742267306914]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.8450898308809256`, 1.5480498116176284`}, {
                 4.192725255064108, 2.3711266058613165`}}, 
                 0.04652742267306914]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.8147105853739802`, 0.8608053484148435}, 
                0.1526956714673191], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.7842954217024136`, 1.5472821111559278`}, 
                0.1526956714673191], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8965661903200817, 1.2551317418229972`}, 
                0.1526956714673191], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.5740840479636586`, 0.6369978499898261}, 
                0.1526956714673191], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{4.0550644585063695`, 0.6369213753684798}, 
                0.1526956714673191], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{4.732581477171133, 1.2552818921631577`}, 
                0.1526956714673191], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.8450898308809256`, 1.5480498116176284`}, 
                0.1526956714673191], 
               GrayLevel[1], StripOnInput -> False], {
               DiskBox[{1.4373704845539075`, 2.3706877182202906`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.4373704845539075`, 2.3706877182202906`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.9171285036192909, 0.00014799847719149106`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.9171285036192909, 0.00014799847719149106`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.711803944713367, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.711803944713367, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.192725255064108, 2.3711266058613165`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.192725255064108, 2.3711266058613165`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.1285941588551376`, 0.08910750992156469}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.1285941588551376`, 0.08910750992156469}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.5007053998849447`, 0.08988696487260373}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.5007053998849447`, 0.08988696487260373}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.4303975936579927`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.4303975936579927`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{5.628792726219833, 1.4295566934080781`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {5.628792726219833, 1.4295566934080781`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 3.06614711670934, 0.836624167511215}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.888454455875119, 1.3736058062936742`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.355498147713669, 0.}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 3.4131341201403878`, 2.266952505183526}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 4.751346010789238, 1.1225552864696733`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 4.1359039063704675`, 2.798213454149872}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.0907841384031283`, 2.172855051750405}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 2.515790820360444, 3.2675604678279178`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.839811450703022, 3.253192592983883}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.32270956758776936`, 2.646914076361745}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {
                 0.4409893651140735, 0.4449743120648322}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {0., 
                 1.0422376985298407`}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.0380803182091545`, 1.3795802063862777`}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.06614711670934, 0.836624167511215}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.888454455875119, 1.3736058062936742`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.4131341201403878`, 2.266952505183526}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.202751528564134, 2.437056532992549}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.0907841384031283`, 2.172855051750405}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8917556800840987, 1.2191690497509797`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.355498147713669, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.355498147713669, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.1359039063704675`, 2.798213454149872}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.1359039063704675`, 2.798213454149872}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.32270956758776936`, 2.646914076361745}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.32270956758776936`, 2.646914076361745}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.515790820360444, 3.2675604678279178`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.515790820360444, 3.2675604678279178`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.839811450703022, 3.253192592983883}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.839811450703022, 3.253192592983883}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.751346010789238, 1.1225552864696733`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.751346010789238, 1.1225552864696733`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.4409893651140735, 0.4449743120648322}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.4409893651140735, 0.4449743120648322}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.0422376985298407`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.0422376985298407`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[2], 
               $CellContext`p[1], 
               $CellContext`p[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 3.06614711670934, 0.836624167511215}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.888454455875119, 1.3736058062936742`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.355498147713669, 0.}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 3.4131341201403878`, 2.266952505183526}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 4.751346010789238, 1.1225552864696733`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 4.1359039063704675`, 2.798213454149872}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.0907841384031283`, 2.172855051750405}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 2.515790820360444, 3.2675604678279178`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.839811450703022, 3.253192592983883}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.32270956758776936`, 2.646914076361745}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {
                 0.4409893651140735, 0.4449743120648322}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {0., 
                 1.0422376985298407`}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.0380803182091545`, 1.3795802063862777`}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               DiskBox[{3.06614711670934, 0.836624167511215}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.888454455875119, 1.3736058062936742`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.4131341201403878`, 2.266952505183526}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.202751528564134, 2.437056532992549}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.0907841384031283`, 2.172855051750405}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8917556800840987, 1.2191690497509797`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.355498147713669, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.355498147713669, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.1359039063704675`, 2.798213454149872}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.1359039063704675`, 2.798213454149872}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.32270956758776936`, 2.646914076361745}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.32270956758776936`, 2.646914076361745}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.515790820360444, 3.2675604678279178`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.515790820360444, 3.2675604678279178`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.839811450703022, 3.253192592983883}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.839811450703022, 3.253192592983883}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.751346010789238, 1.1225552864696733`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.751346010789238, 1.1225552864696733`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.4409893651140735, 0.4449743120648322}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.4409893651140735, 0.4449743120648322}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.0422376985298407`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.0422376985298407`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"], ",", 
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`b[1], 
             $CellContext`w[1], 
             $CellContext`b[2], 
             $CellContext`w[2], 
             $CellContext`w[3], 
             $CellContext`b[3], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`q[2], 
             $CellContext`qp[3], 
             $CellContext`pq[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 1}, {7,
              2}, {8, 4}, {9, 1}, {10, 1}, {11, 3}, {12, 6}, {13, 6}}}, {
            EdgeStyle -> {UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`qp[3], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`q[2], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                1] -> $CellContext`qp[1], $CellContext`pq[
                1] -> $CellContext`pq[1], $CellContext`qp[
                3] -> $CellContext`qp[3], $CellContext`p[1] -> $CellContext`p[
                1], $CellContext`pq[3] -> $CellContext`pq[3]}, 
             VertexSize -> {$CellContext`q[2] -> 
               0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                3] -> {"Scaled", 0.05}, $CellContext`b[2] -> {
                "Scaled", 0.05}, $CellContext`qp[3] -> 0, $CellContext`qp[1] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
               0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
               0, $CellContext`pq[3] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[1] -> 
               GrayLevel[1], $CellContext`w[2] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.022344377663018, 0.9566258860229441}, {
               1.9366558249172816`, 1.7543759524980533`}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.022344377663018, 0.9566258860229441}, {
               2.5323950221328264`, 1.154514404849969}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.022344377663018, 0.9566258860229441}, {
               3.654730980166196, 1.576190315054181}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.022344377663018, 0.9566258860229441}, {
               3.11749121865269, 0.}}, 0.040833006097052385`]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.022344377663018, 0.9566258860229441}, {
               3.7937256858299397`, 0.3766607922061823}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.9366558249172816`, 1.7543759524980533`}, {
               0.903391617840192, 1.5802794622781033`}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.9366558249172816`, 1.7543759524980533`}, {
               1.7099244283901882`, 2.662028929373554}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.903391617840192, 1.5802794622781033`}, {
               1.367950327162252, 0.8326684983208965}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.903391617840192, 1.5802794622781033`}, {0., 
               1.8568342502616217`}}, 0.040833006097052385`]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.367950327162252, 0.8326684983208965}, {
               2.5323950221328264`, 1.154514404849969}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.367950327162252, 0.8326684983208965}, {
               0.7072025725631959, 0.15795354353512558`}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.5323950221328264`, 1.154514404849969}, {
               3.654730980166196, 1.576190315054181}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.654730980166196, 1.576190315054181}, {
               4.222279944460041, 2.338031450578747}}, 
               0.040833006097052385`]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.654730980166196, 1.576190315054181}, {
               4.620555769613422, 1.6170804781789159`}}, 
               0.040833006097052385`]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{3.022344377663018, 0.9566258860229441}, 
              0.13331338464528233`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.9366558249172816`, 1.7543759524980533`}, 
              0.13331338464528233`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.903391617840192, 1.5802794622781033`}, 
              0.13331338464528233`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.367950327162252, 0.8326684983208965}, 
              0.13331338464528233`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.5323950221328264`, 1.154514404849969}, 
              0.13331338464528233`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.654730980166196, 1.576190315054181}, 
              0.13331338464528233`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
             DiskBox[{1.7099244283901882`, 2.662028929373554}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.7099244283901882`, 2.662028929373554}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.7072025725631959, 0.15795354353512558`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.7072025725631959, 0.15795354353512558`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.11749121865269, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.11749121865269, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.7937256858299397`, 0.3766607922061823}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.7937256858299397`, 0.3766607922061823}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 1.8568342502616217`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 1.8568342502616217`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{4.222279944460041, 2.338031450578747}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {4.222279944460041, 2.338031450578747}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{4.620555769613422, 1.6170804781789159`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {4.620555769613422, 1.6170804781789159`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[2], 
               $CellContext`p[1], 
               $CellContext`pq[1], 
               $CellContext`qp[1], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 3}, {13, 7}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7601787429723603`, 1.8562037084860652`}, {
                 1.700891545932489, 2.3434313265269577`}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7601787429723603`, 1.8562037084860652`}, {
                 2.571549032395517, 0.8842233486118277}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7601787429723603`, 1.8562037084860652`}, {
                 3.926457670191347, 1.912136928060752}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.700891545932489, 2.3434313265269577`}, {
                 0.8860102471377194, 1.7576151567063971`}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.700891545932489, 2.3434313265269577`}, {
                 1.3915907021752238`, 3.181266214559836}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8860102471377194, 1.7576151567063971`}, {
                 1.388129533817919, 0.8862704867214524}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8860102471377194, 1.7576151567063971`}, {0., 
                 1.9471299887109448`}}, 0.04212200594624345]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.388129533817919, 0.8862704867214524}, {
                 2.571549032395517, 0.8842233486118277}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.388129533817919, 0.8862704867214524}, {
                 0.7474366949598161, 0.25072269589278573`}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.571549032395517, 0.8842233486118277}, {
                 3.673176126048494, 0.9668370313376544}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.571549032395517, 0.8842233486118277}, {
                 2.589514215695184, 0.}}, 0.04212200594624345]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.673176126048494, 0.9668370313376544}, {
                 3.926457670191347, 1.912136928060752}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.673176126048494, 0.9668370313376544}, {
                 4.353503414310788, 0.3660251266310519}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                ArrowBox[{{3.926457670191347, 1.912136928060752}, {
                 4.8394622651528225`, 2.003665270515916}}, 
                 0.04212200594624345]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.926457670191347, 1.912136928060752}, {
                 4.429230575518947, 2.6644280168708936`}}, 
                 0.04212200594624345]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.7601787429723603`, 1.8562037084860652`}, 
                0.14478615641640682`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.700891545932489, 2.3434313265269577`}, 
                0.14478615641640682`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8860102471377194, 1.7576151567063971`}, 
                0.14478615641640682`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.388129533817919, 0.8862704867214524}, 
                0.14478615641640682`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.571549032395517, 0.8842233486118277}, 
                0.14478615641640682`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.673176126048494, 0.9668370313376544}, 
                0.14478615641640682`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.926457670191347, 1.912136928060752}, 
                0.14478615641640682`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{1.3915907021752238`, 3.181266214559836}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.3915907021752238`, 3.181266214559836}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.7474366949598161, 0.25072269589278573`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.7474366949598161, 0.25072269589278573`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.353503414310788, 0.3660251266310519}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.353503414310788, 0.3660251266310519}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.589514215695184, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.589514215695184, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.9471299887109448`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.9471299887109448`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.8394622651528225`, 2.003665270515916}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.8394622651528225`, 2.003665270515916}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.429230575518947, 2.6644280168708936`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.429230575518947, 2.6644280168708936`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[2], 
               $CellContext`p[1], 
               $CellContext`pq[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`q[2], 
               $CellContext`qp[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.648119103532465, 1.954172982200491}, {
                 1.5762512636711694`, 2.3485420781242197`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.648119103532465, 1.954172982200491}, {
                 2.813741423375488, 0.8995272571841304}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.648119103532465, 1.954172982200491}, {
                 3.646964699882074, 2.2653059163073705`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5762512636711694`, 2.3485420781242197`}, {
                 0.9064952698947155, 1.6315477621697414`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5762512636711694`, 2.3485420781242197`}, {
                 1.1717617816786998`, 3.1533435761858093`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9064952698947155, 1.6315477621697414`}, {
                 1.5794623978059725`, 0.8340152544838684}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9064952698947155, 1.6315477621697414`}, {0., 
                 1.7169301692615226`}}, 0.041626953233254854`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5794623978059725`, 0.8340152544838684}, {
                 2.813741423375488, 0.8995272571841304}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5794623978059725`, 0.8340152544838684}, {
                 0.9874808015267145, 0.1472601676573182}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.813741423375488, 0.8995272571841304}, {
                 3.8437816699888705`, 1.3984699689472975`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.813741423375488, 0.8995272571841304}, {
                 3.4105172405998205`, 0.21207102362727603`}}, 
                 0.041626953233254854`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.813741423375488, 0.8995272571841304}, {
                 2.736111880391383, 0.}}, 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.8437816699888705`, 1.3984699689472975`}, {
                 3.646964699882074, 2.2653059163073705`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.8437816699888705`, 1.3984699689472975`}, {
                 4.754773208551253, 1.2601587687789375`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.646964699882074, 2.2653059163073705`}, {
                 4.2320563662150725`, 2.961200679066961}}, 
                 0.041626953233254854`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.648119103532465, 1.954172982200491}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.5762512636711694`, 2.3485420781242197`}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.9064952698947155, 1.6315477621697414`}, 
                0.14263468191114384`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.5794623978059725`, 0.8340152544838684}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.813741423375488, 0.8995272571841304}, 
                0.14263468191114384`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.8437816699888705`, 1.3984699689472975`}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.646964699882074, 2.2653059163073705`}, 
                0.14263468191114384`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{1.1717617816786998`, 3.1533435761858093`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.1717617816786998`, 3.1533435761858093`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.9874808015267145, 0.1472601676573182}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.9874808015267145, 0.1472601676573182}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.754773208551253, 1.2601587687789375`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.754773208551253, 1.2601587687789375`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.4105172405998205`, 0.21207102362727603`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.4105172405998205`, 0.21207102362727603`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.736111880391383, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.736111880391383, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.7169301692615226`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.7169301692615226`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.2320563662150725`, 2.961200679066961}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.2320563662150725`, 2.961200679066961}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`b[2], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {5, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 3}, {11, 6}, {12, 6}, {13, 7}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5871228196341267`, 1.8267175197953145`}, {
                 2.7447251828910826`, 2.196640575701576}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5871228196341267`, 1.8267175197953145`}, {
                 0.8702384456152531, 0.8733774673717954}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5871228196341267`, 1.8267175197953145`}, {
                 0.8692033913582544, 2.2169026410754427`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7447251828910826`, 2.196640575701576}, {
                 3.477074189782101, 1.5456778989175317`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7447251828910826`, 2.196640575701576}, {
                 3.230074462606495, 2.9662933219831595`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.477074189782101, 1.5456778989175317`}, {
                 2.745011059077138, 0.8946079867956653}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.477074189782101, 1.5456778989175317`}, {
                 4.394963882583381, 1.545127798465923}}, 
                 0.03947200928513461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.745011059077138, 0.8946079867956653}, {
                 1.5875634152464873`, 1.264312992878878}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.745011059077138, 0.8946079867956653}, {
                 3.230189105456426, 0.12503397523173154`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5875634152464873`, 1.264312992878878}, {
                 0.8702384456152531, 0.8733774673717954}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5875634152464873`, 1.264312992878878}, {
                 0.8692033913582544, 2.2169026410754427`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8702384456152531, 0.8733774673717954}, {
                 0.0015171491812218107`, 0.5406783878386703}}, 
                 0.03947200928513461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8702384456152531, 0.8733774673717954}, {
                 0.5608655064087438, 0.}}, 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8692033913582544, 2.2169026410754427`}, {0., 
                 2.5481618910828976`}}, 0.03947200928513461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8692033913582544, 2.2169026410754427`}, {
                 0.5585055936774526, 3.089728730654346}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.5871228196341267`, 1.8267175197953145`}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.7447251828910826`, 2.196640575701576}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.477074189782101, 1.5456778989175317`}, 
                0.13430871890499912`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.745011059077138, 0.8946079867956653}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.5875634152464873`, 1.264312992878878}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8702384456152531, 0.8733774673717954}, 
                0.13430871890499912`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8692033913582544, 2.2169026410754427`}, 
                0.13430871890499912`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.230074462606495, 2.9662933219831595`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.230074462606495, 2.9662933219831595`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.230189105456426, 0.12503397523173154`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.230189105456426, 0.12503397523173154`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.394963882583381, 1.545127798465923}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.394963882583381, 1.545127798465923}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.0015171491812218107`, 0.5406783878386703}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.0015171491812218107`, 0.5406783878386703}], 
                
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.5608655064087438, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.5608655064087438, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 2.5481618910828976`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 2.5481618910828976`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.5585055936774526, 3.089728730654346}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.5585055936774526, 3.089728730654346}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"], ",", 
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`b[1], 
             $CellContext`w[1], 
             $CellContext`b[2], 
             $CellContext`w[2], 
             $CellContext`b[3], 
             $CellContext`w[3], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`p[3], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`qp[2], 
             $CellContext`pq[2], 
             $CellContext`q[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 1}, {7,
              2}, {8, 4}, {9, 6}, {10, 1}, {11, 1}, {12, 5}, {13, 5}, {14, 
             3}}}, {EdgeStyle -> {UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`q[3], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[2], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`qp[2], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`p[3] -> $CellContext`p[
                3], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                1] -> $CellContext`qp[1], $CellContext`pq[
                1] -> $CellContext`pq[1], $CellContext`q[3] -> $CellContext`q[
                3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`pq[
                2] -> $CellContext`pq[2], $CellContext`qp[
                2] -> $CellContext`qp[2]}, 
             VertexSize -> {$CellContext`b[3] -> {
                "Scaled", 0.05}, $CellContext`w[3] -> {
                "Scaled", 0.05}, $CellContext`qp[2] -> 
               0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`qp[1] -> 
               0, $CellContext`pq[2] -> 0, $CellContext`p[3] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
               0, $CellContext`p[1] -> 0, $CellContext`q[3] -> 
               0, $CellContext`pq[1] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
               GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.7816778470708785`, 0.9416692156991358}, {
               1.587599970118689, 0.7454291877533383}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.7816778470708785`, 0.9416692156991358}, {
               2.781581757584942, 2.100360889650095}}, 0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.7816778470708785`, 0.9416692156991358}, {
               3.5383297189064473`, 1.521397640246905}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.7816778470708785`, 0.9416692156991358}, {
               3.4694830994527917`, 0.31221026015615694`}}, 
               0.03996497492949312]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.7816778470708785`, 0.9416692156991358}, {
               2.816748773588343, 0.02574162209695241}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.587599970118689, 0.7454291877533383}, {
               0.9147506929263434, 1.520949120872144}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.587599970118689, 0.7454291877533383}, {
               1.059159979995364, 0.}}, 0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9147506929263434, 1.520949120872144}, {
               1.5871982339810105`, 2.296638135725535}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9147506929263434, 1.520949120872144}, {0., 
               1.5209842891920933`}}, 0.03996497492949312]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.5871982339810105`, 2.296638135725535}, {
               2.781581757584942, 2.100360889650095}}, 0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.5871982339810105`, 2.296638135725535}, {
               1.0584426437456047`, 3.041812780248687}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.781581757584942, 2.100360889650095}, {
               3.5383297189064473`, 1.521397640246905}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.781581757584942, 2.100360889650095}, {
               2.815456206852613, 3.015676041514543}}, 0.03996497492949312]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.781581757584942, 2.100360889650095}, {
               3.4682173605696622`, 2.7310869087422667`}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.5383297189064473`, 1.521397640246905}, {
               4.476030756738276, 1.5223480120582575`}}, 
               0.03996497492949312]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{2.7816778470708785`, 0.9416692156991358}, 
              0.13529476229087564`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.587599970118689, 0.7454291877533383}, 
              0.13529476229087564`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.9147506929263434, 1.520949120872144}, 
              0.13529476229087564`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.5871982339810105`, 2.296638135725535}, 
              0.13529476229087564`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.781581757584942, 2.100360889650095}, 
              0.13529476229087564`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.5383297189064473`, 1.521397640246905}, 
              0.13529476229087564`], 
             GrayLevel[1], StripOnInput -> False], {
             DiskBox[{1.059159979995364, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.059159979995364, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{1.0584426437456047`, 3.041812780248687}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.0584426437456047`, 3.041812780248687}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{4.476030756738276, 1.5223480120582575`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {4.476030756738276, 1.5223480120582575`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.4694830994527917`, 0.31221026015615694`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.4694830994527917`, 0.31221026015615694`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.816748773588343, 0.02574162209695241}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.816748773588343, 0.02574162209695241}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.815456206852613, 3.015676041514543}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.815456206852613, 3.015676041514543}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.4682173605696622`, 2.7310869087422667`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.4682173605696622`, 2.7310869087422667`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 1.5209842891920933`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"q", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 1.5209842891920933`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`qp[2], 
               $CellContext`pq[2], 
               $CellContext`q[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[3], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`p[3] -> $CellContext`p[
                  3], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`q[
                  3] -> $CellContext`q[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[1] -> 
                 0, $CellContext`pq[2] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`q[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 3.06614711670934, 0.836624167511215}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.888454455875119, 1.3736058062936742`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.355498147713669, 0.}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 3.4131341201403878`, 2.266952505183526}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 4.751346010789238, 1.1225552864696733`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 4.1359039063704675`, 2.798213454149872}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.0907841384031283`, 2.172855051750405}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 2.515790820360444, 3.2675604678279178`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.839811450703022, 3.253192592983883}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.32270956758776936`, 2.646914076361745}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {
                 0.4409893651140735, 0.4449743120648322}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {0., 
                 1.0422376985298407`}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.0380803182091545`, 1.3795802063862777`}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.06614711670934, 0.836624167511215}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.888454455875119, 1.3736058062936742`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.4131341201403878`, 2.266952505183526}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.202751528564134, 2.437056532992549}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.0907841384031283`, 2.172855051750405}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               DiskBox[{0.8917556800840987, 1.2191690497509797`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.355498147713669, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.355498147713669, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.1359039063704675`, 2.798213454149872}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.1359039063704675`, 2.798213454149872}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.32270956758776936`, 2.646914076361745}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.32270956758776936`, 2.646914076361745}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.515790820360444, 3.2675604678279178`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.515790820360444, 3.2675604678279178`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.839811450703022, 3.253192592983883}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.839811450703022, 3.253192592983883}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.751346010789238, 1.1225552864696733`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.751346010789238, 1.1225552864696733`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.4409893651140735, 0.4449743120648322}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.4409893651140735, 0.4449743120648322}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.0422376985298407`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.0422376985298407`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[2], 
               $CellContext`p[1], 
               $CellContext`p[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`q[3], 
               $CellContext`qp[2], 
               $CellContext`pq[2]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[3], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`p[3] -> $CellContext`p[
                  3], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`q[
                  3] -> $CellContext`q[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[1] -> 
                 0, $CellContext`pq[2] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`q[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 3.06614711670934, 0.836624167511215}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.888454455875119, 1.3736058062936742`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.355498147713669, 0.}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 3.4131341201403878`, 2.266952505183526}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 4.751346010789238, 1.1225552864696733`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 4.1359039063704675`, 2.798213454149872}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.0907841384031283`, 2.172855051750405}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 2.515790820360444, 3.2675604678279178`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.839811450703022, 3.253192592983883}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.32270956758776936`, 2.646914076361745}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {
                 0.4409893651140735, 0.4449743120648322}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {0., 
                 1.0422376985298407`}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.0380803182091545`, 1.3795802063862777`}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.06614711670934, 0.836624167511215}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.888454455875119, 1.3736058062936742`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.4131341201403878`, 2.266952505183526}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.202751528564134, 2.437056532992549}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.0907841384031283`, 2.172855051750405}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8917556800840987, 1.2191690497509797`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.355498147713669, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.355498147713669, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.1359039063704675`, 2.798213454149872}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.1359039063704675`, 2.798213454149872}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.32270956758776936`, 2.646914076361745}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.32270956758776936`, 2.646914076361745}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.515790820360444, 3.2675604678279178`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.515790820360444, 3.2675604678279178`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.839811450703022, 3.253192592983883}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.839811450703022, 3.253192592983883}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.751346010789238, 1.1225552864696733`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.751346010789238, 1.1225552864696733`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.4409893651140735, 0.4449743120648322}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.4409893651140735, 0.4449743120648322}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.0422376985298407`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.0422376985298407`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`b[1], 
               $CellContext`w[1], 
               $CellContext`b[2], 
               $CellContext`w[2], 
               $CellContext`b[3], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`pq[1], 
               $CellContext`qp[1], 
               $CellContext`qp[2], 
               $CellContext`pq[2], 
               $CellContext`q[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {5, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 7}, {12, 1}, {13, 5}, {14,
                5}, {15, 3}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[3], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`p[3] -> $CellContext`p[
                  3], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`q[
                  3] -> $CellContext`q[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[1] -> 
                 0, $CellContext`pq[2] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`q[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 0.9912186583163116, 2.5598680565986482`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 2.5612341731678905`, 2.179947641453159}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 3.1527864822644345`, 2.5919003624177948`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 2.0569573321639707`, 3.852390823493727}}, 
                 0.03666760309316813]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9912186583163116, 2.5598680565986482`}, {
                 0.8481351824412202, 1.4735085985738818`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9912186583163116, 2.5598680565986482`}, {
                 0.22671979596847347`, 3.0598731378381268`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8481351824412202, 1.4735085985738818`}, {
                 1.8462056739307806`, 0.8932708861699981}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8481351824412202, 1.4735085985738818`}, {0., 
                 1.1334961670512822`}}, 0.03666760309316813]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.8462056739307806`, 0.8932708861699981}, {
                 3.021378064331556, 1.4418135078876704`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.8462056739307806`, 0.8932708861699981}, {
                 1.6294921937659348`, 0.}}, 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 2.5612341731678905`, 2.179947641453159}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 3.1527864822644345`, 2.5919003624177948`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 3.526579811898227, 0.6478754164434388}}, 
                 0.03666760309316813]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 3.9472046350890926`, 1.2462613765579331`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.5612341731678905`, 2.179947641453159}, {
                 2.197250343045667, 1.7525443943887749`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1527864822644345`, 2.5919003624177948`}, {
                 3.895760045433459, 3.1607967774071897`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.1181954624809847`, 2.9269818413744773`}, 
                0.13788885807101922`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.9912186583163116, 2.5598680565986482`}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8481351824412202, 1.4735085985738818`}, 
                0.13788885807101922`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.8462056739307806`, 0.8932708861699981}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.021378064331556, 1.4418135078876704`}, 
                0.13788885807101922`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.5612341731678905`, 2.179947641453159}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.1527864822644345`, 2.5919003624177948`}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], {
               DiskBox[{0.22671979596847347`, 3.0598731378381268`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.22671979596847347`, 3.0598731378381268`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.6294921937659348`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.6294921937659348`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.197250343045667, 1.7525443943887749`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.197250343045667, 1.7525443943887749`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.895760045433459, 3.1607967774071897`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.895760045433459, 3.1607967774071897`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.0569573321639707`, 3.852390823493727}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.0569573321639707`, 3.852390823493727}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.526579811898227, 0.6478754164434388}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.526579811898227, 0.6478754164434388}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.9472046350890926`, 1.2462613765579331`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.9472046350890926`, 1.2462613765579331`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.1334961670512822`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.1334961670512822`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`b[1], 
               $CellContext`w[1], 
               $CellContext`b[2], 
               $CellContext`w[2], 
               $CellContext`b[3], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`pq[2], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[2], 
               $CellContext`q[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {5, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 7}, {12, 1}, {13, 1}, {14,
                5}, {15, 3}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[3], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`p[3] -> $CellContext`p[
                  3], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`q[
                  3] -> $CellContext`q[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[1] -> 
                 0, $CellContext`pq[2] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`q[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.9107923785912027`, 2.4215865366798788`}, {
                 1.6912656685926444`, 2.6492305756058467`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.9107923785912027`, 2.4215865366798788`}, {
                 3.1820271421306847`, 1.2775178832835903`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.9107923785912027`, 2.4215865366798788`}, {
                 3.367696235018651, 1.6794826385321782`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.9107923785912027`, 2.4215865366798788`}, {
                 3.621009710294415, 3.024874975734279}}, 
                 0.038985699069330804`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.9107923785912027`, 2.4215865366798788`}, {
                 2.995799626732413, 3.329680300282396}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6912656685926444`, 2.6492305756058467`}, {
                 0.8914868728906407, 1.9297240802009326`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6912656685926444`, 2.6492305756058467`}, {
                 1.236681666825301, 3.4264113508685563`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8914868728906407, 1.9297240802009326`}, {
                 1.3267015526045194`, 0.9886229708932597}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8914868728906407, 1.9297240802009326`}, {0., 
                 2.0654810926085454`}}, 0.038985699069330804`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.3267015526045194`, 0.9886229708932597}, {
                 2.503289201623078, 0.9141216112835516}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.3267015526045194`, 0.9886229708932597}, {
                 0.6820431811036278, 0.3580422154012941}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.503289201623078, 0.9141216112835516}, {
                 3.1820271421306847`, 1.2775178832835903`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.503289201623078, 0.9141216112835516}, {
                 3.367696235018651, 1.6794826385321782`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.503289201623078, 0.9141216112835516}, {
                 2.5108926601201875`, 0.}}, 0.038985699069330804`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1820271421306847`, 1.2775178832835903`}, {
                 3.861858482018479, 0.61728864946926}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.367696235018651, 1.6794826385321782`}, {
                 4.315696925831592, 1.7143036226734096`}}, 
                 0.038985699069330804`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.9107923785912027`, 2.4215865366798788`}, 
                0.13776232862477575`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.6912656685926444`, 2.6492305756058467`}, 
                0.13776232862477575`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8914868728906407, 1.9297240802009326`}, 
                0.13776232862477575`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.3267015526045194`, 0.9886229708932597}, 
                0.13776232862477575`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.503289201623078, 0.9141216112835516}, 
                0.13776232862477575`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.1820271421306847`, 1.2775178832835903`}, 
                0.13776232862477575`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.367696235018651, 1.6794826385321782`}, 
                0.13776232862477575`], 
               GrayLevel[1], StripOnInput -> False], {
               DiskBox[{1.236681666825301, 3.4264113508685563`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.236681666825301, 3.4264113508685563`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.6820431811036278, 0.3580422154012941}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.6820431811036278, 0.3580422154012941}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.861858482018479, 0.61728864946926}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.861858482018479, 0.61728864946926}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.315696925831592, 1.7143036226734096`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.315696925831592, 1.7143036226734096`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.621009710294415, 3.024874975734279}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.621009710294415, 3.024874975734279}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.995799626732413, 3.329680300282396}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.995799626732413, 3.329680300282396}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.5108926601201875`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.5108926601201875`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 2.0654810926085454`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 2.0654810926085454`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"], ",", 
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`w[1], 
             $CellContext`b[1], 
             $CellContext`w[2], 
             $CellContext`b[2], 
             $CellContext`w[3], 
             $CellContext`b[3], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`qp[2], 
             $CellContext`pq[2], 
             $CellContext`qp[3], 
             $CellContext`pq[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {4, 5}, {5, 6}, {6, 1}, {7,
              3}, {8, 5}, {9, 4}, {10, 4}, {11, 2}, {12, 2}, {13, 6}, {14, 
             6}}}, {EdgeStyle -> {UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`pq[2], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[2], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[3], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`p[2] -> $CellContext`p[
                2], $CellContext`qp[1] -> $CellContext`qp[1], $CellContext`pq[
                1] -> $CellContext`pq[1], $CellContext`qp[
                3] -> $CellContext`qp[3], $CellContext`p[1] -> $CellContext`p[
                1], $CellContext`pq[3] -> $CellContext`pq[3], $CellContext`pq[
                2] -> $CellContext`pq[2], $CellContext`qp[
                2] -> $CellContext`qp[2]}, 
             VertexSize -> {$CellContext`b[3] -> {
                "Scaled", 0.05}, $CellContext`w[3] -> {
                "Scaled", 0.05}, $CellContext`qp[2] -> 
               0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
               0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
               0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
               0, $CellContext`pq[1] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
               GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.0187287780708947`, 1.1370846919469728`}, {
               3.1580613500001142`, 0.8394186398409546}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.0187287780708947`, 1.1370846919469728`}, {
               2.0191210676347997`, 2.153607304892318}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.0187287780708947`, 1.1370846919469728`}, {
               0.8793243923547878, 0.8395178952492872}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.1580613500001142`, 0.8394186398409546}, {
               3.0977628398625296`, 1.819699558991454}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.1580613500001142`, 0.8394186398409546}, {
               4.037355434822874, 0.5601079248903137}}, 
               0.03724361941388969]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.1580613500001142`, 0.8394186398409546}, {
               3.5070960287733755`, 0.000018922391311404496`}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.0977628398625296`, 1.819699558991454}, {
               2.0191210676347997`, 2.153607304892318}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.0977628398625296`, 1.819699558991454}, {
               3.906304538516072, 2.2504745397458414`}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.0191210676347997`, 2.153607304892318}, {
               0.9409627410928423, 1.8204592177106265`}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.0191210676347997`, 2.153607304892318}, {
               1.6623201839467214`, 2.997755409405553}}, 
               0.03724361941388969]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.0191210676347997`, 2.153607304892318}, {
               2.377390857086309, 2.9976432685901804`}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9409627410928423, 1.8204592177106265`}, {
               0.8793243923547878, 0.8395178952492872}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9409627410928423, 1.8204592177106265`}, {
               0.13306105086628794`, 2.2520442428140726`}}, 
               0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.8793243923547878, 0.8395178952492872}, {
               0.529036027988663, 0.}}, 0.03724361941388969]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.8793243923547878, 0.8395178952492872}, {0., 
               0.5620569262185692}}, 0.03724361941388969]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{2.0187287780708947`, 1.1370846919469728`}, 
              0.1257148966951462], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.1580613500001142`, 0.8394186398409546}, 
              0.1257148966951462], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.0977628398625296`, 1.819699558991454}, 
              0.1257148966951462], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.0191210676347997`, 2.153607304892318}, 
              0.1257148966951462], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.9409627410928423, 1.8204592177106265`}, 
              0.1257148966951462], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.8793243923547878, 0.8395178952492872}, 
              0.1257148966951462], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
             DiskBox[{3.906304538516072, 2.2504745397458414`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.906304538516072, 2.2504745397458414`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.13306105086628794`, 2.2520442428140726`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.13306105086628794`, 2.2520442428140726`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{1.6623201839467214`, 2.997755409405553}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.6623201839467214`, 2.997755409405553}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.377390857086309, 2.9976432685901804`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.377390857086309, 2.9976432685901804`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{4.037355434822874, 0.5601079248903137}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {4.037355434822874, 0.5601079248903137}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.5070960287733755`, 0.000018922391311404496`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.5070960287733755`, 0.000018922391311404496`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.529036027988663, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.529036027988663, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 0.5620569262185692}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 0.5620569262185692}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`pq[2], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`p[2] -> $CellContext`p[
                  2], $CellContext`qp[1] -> $CellContext`qp[
                  1], $CellContext`pq[1] -> $CellContext`pq[
                  1], $CellContext`qp[3] -> $CellContext`qp[
                  3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 3.06614711670934, 0.836624167511215}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.888454455875119, 1.3736058062936742`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.355498147713669, 0.}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 3.4131341201403878`, 2.266952505183526}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 4.751346010789238, 1.1225552864696733`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 4.1359039063704675`, 2.798213454149872}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.0907841384031283`, 2.172855051750405}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 2.515790820360444, 3.2675604678279178`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.839811450703022, 3.253192592983883}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.32270956758776936`, 2.646914076361745}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {
                 0.4409893651140735, 0.4449743120648322}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {0., 
                 1.0422376985298407`}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.0380803182091545`, 1.3795802063862777`}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.06614711670934, 0.836624167511215}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.888454455875119, 1.3736058062936742`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.4131341201403878`, 2.266952505183526}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.202751528564134, 2.437056532992549}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.0907841384031283`, 2.172855051750405}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8917556800840987, 1.2191690497509797`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.355498147713669, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.355498147713669, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.1359039063704675`, 2.798213454149872}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.1359039063704675`, 2.798213454149872}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.32270956758776936`, 2.646914076361745}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.32270956758776936`, 2.646914076361745}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.515790820360444, 3.2675604678279178`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.515790820360444, 3.2675604678279178`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.839811450703022, 3.253192592983883}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.839811450703022, 3.253192592983883}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.751346010789238, 1.1225552864696733`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.751346010789238, 1.1225552864696733`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.4409893651140735, 0.4449743120648322}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.4409893651140735, 0.4449743120648322}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.0422376985298407`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.0422376985298407`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`pq[3], 
               $CellContext`p[2], 
               $CellContext`p[1], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[3], 
               $CellContext`qp[2], 
               $CellContext`pq[2]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`p[2] -> $CellContext`p[
                  2], $CellContext`qp[1] -> $CellContext`qp[
                  1], $CellContext`pq[1] -> $CellContext`pq[
                  1], $CellContext`qp[3] -> $CellContext`qp[
                  3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 3.06614711670934, 0.836624167511215}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.0380803182091545`, 1.3795802063862777`}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.888454455875119, 1.3736058062936742`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.06614711670934, 0.836624167511215}, {
                 3.355498147713669, 0.}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 3.4131341201403878`, 2.266952505183526}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.888454455875119, 1.3736058062936742`}, {
                 4.751346010789238, 1.1225552864696733`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 2.202751528564134, 2.437056532992549}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.4131341201403878`, 2.266952505183526}, {
                 4.1359039063704675`, 2.798213454149872}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.0907841384031283`, 2.172855051750405}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 2.515790820360444, 3.2675604678279178`}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.202751528564134, 2.437056532992549}, {
                 1.839811450703022, 3.253192592983883}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.8917556800840987, 1.2191690497509797`}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                ArrowBox[{{1.0907841384031283`, 2.172855051750405}, {
                 0.32270956758776936`, 2.646914076361745}}, 
                 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {
                 0.4409893651140735, 0.4449743120648322}}, 
                 0.04160682376068822]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8917556800840987, 1.2191690497509797`}, {0., 
                 1.0422376985298407`}}, 0.04160682376068822]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.0380803182091545`, 1.3795802063862777`}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.06614711670934, 0.836624167511215}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.888454455875119, 1.3736058062936742`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.4131341201403878`, 2.266952505183526}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.202751528564134, 2.437056532992549}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.0907841384031283`, 2.172855051750405}, 
                0.14416188887227313`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8917556800840987, 1.2191690497509797`}, 
                0.14416188887227313`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.355498147713669, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.355498147713669, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.1359039063704675`, 2.798213454149872}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.1359039063704675`, 2.798213454149872}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.32270956758776936`, 2.646914076361745}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.32270956758776936`, 2.646914076361745}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.515790820360444, 3.2675604678279178`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.515790820360444, 3.2675604678279178`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.839811450703022, 3.253192592983883}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.839811450703022, 3.253192592983883}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.751346010789238, 1.1225552864696733`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.751346010789238, 1.1225552864696733`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.4409893651140735, 0.4449743120648322}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.4409893651140735, 0.4449743120648322}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.0422376985298407`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.0422376985298407`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`b[1], 
               $CellContext`w[2], 
               $CellContext`b[2], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`pq[1], 
               $CellContext`p[2], 
               $CellContext`qp[1], 
               $CellContext`qp[2], 
               $CellContext`pq[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 3}, {9, 5}, {10, 6}, {11, 4}, {12, 2}, {13, 2}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`p[2] -> $CellContext`p[
                  2], $CellContext`qp[1] -> $CellContext`qp[
                  1], $CellContext`pq[1] -> $CellContext`pq[
                  1], $CellContext`qp[3] -> $CellContext`qp[
                  3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 0.8810415595561489, 2.2775460782257713`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 1.755694310134461, 0.8858919059425169}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 3.1480251309022615`, 2.3304824324583757`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {
                 1.118630542171723, 1.2957816485003588`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {
                 0.5046614334969053, 3.1076847042037183`}}, 
                 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {0., 
                 2.556513822316831}}, 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.118630542171723, 1.2957816485003588`}, {
                 2.3079210349917005`, 0.8529003169306418}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.118630542171723, 1.2957816485003588`}, {
                 0.2705076541323319, 0.9204372678640937}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 1.755694310134461, 0.8858919059425169}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 3.3087924469163683`, 1.3438199266806374`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 2.681289697226183, 0.}}, 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.755694310134461, 0.8858919059425169}, {
                 1.4124931663023106`, 0.007076965935784774}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3087924469163683`, 1.3438199266806374`}, {
                 3.1480251309022615`, 2.3304824324583757`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3087924469163683`, 1.3438199266806374`}, {
                 4.166375183697195, 1.0263421880546395`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1480251309022615`, 2.3304824324583757`}, {
                 3.438255726554985, 3.189342192745917}}, 
                 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1480251309022615`, 2.3304824324583757`}, {
                 3.989793716642237, 2.698218655089083}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.971591709143525, 1.9667878515368518`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8810415595561489, 2.2775460782257713`}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.118630542171723, 1.2957816485003588`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.3079210349917005`, 0.8529003169306418}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.755694310134461, 0.8858919059425169}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.3087924469163683`, 1.3438199266806374`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.1480251309022615`, 2.3304824324583757`}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{0.2705076541323319, 0.9204372678640937}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.2705076541323319, 0.9204372678640937}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.4124931663023106`, 0.007076965935784774}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.4124931663023106`, 0.007076965935784774}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.166375183697195, 1.0263421880546395`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.166375183697195, 1.0263421880546395`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.681289697226183, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.681289697226183, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.5046614334969053, 3.1076847042037183`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.5046614334969053, 3.1076847042037183`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 2.556513822316831}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 2.556513822316831}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.438255726554985, 3.189342192745917}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.438255726554985, 3.189342192745917}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.989793716642237, 2.698218655089083}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.989793716642237, 2.698218655089083}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"], ",", 
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`b[1], 
             $CellContext`w[1], 
             $CellContext`b[2], 
             $CellContext`w[2], 
             $CellContext`w[3], 
             $CellContext`b[3], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`q[2], 
             $CellContext`qp[3], 
             $CellContext`pq[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {4, 5}, {5, 6}, {6, 1}, {7,
              2}, {8, 5}, {9, 1}, {10, 1}, {11, 3}, {12, 6}, {13, 6}}}, {
            EdgeStyle -> {UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`qp[3], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`q[2], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                1] -> $CellContext`qp[1], $CellContext`pq[
                1] -> $CellContext`pq[1], $CellContext`qp[
                3] -> $CellContext`qp[3], $CellContext`p[1] -> $CellContext`p[
                1], $CellContext`pq[3] -> $CellContext`pq[3]}, 
             VertexSize -> {$CellContext`q[2] -> 
               0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                3] -> {"Scaled", 0.05}, $CellContext`b[2] -> {
                "Scaled", 0.05}, $CellContext`qp[3] -> 0, $CellContext`qp[1] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
               0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
               0, $CellContext`pq[3] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[1] -> 
               GrayLevel[1], $CellContext`w[2] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.119325576643819, 0.8524704429935919}, {
               3.269242180395538, 1.0965543344565607`}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.119325576643819, 0.8524704429935919}, {
               2.2837769782327104`, 1.8207940773991393`}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.119325576643819, 0.8524704429935919}, {
               0.9115296819640888, 1.2715792214241577`}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.119325576643819, 0.8524704429935919}, {
               2.509990436525679, 0.009683755565337071}}, 
               0.03789612689724679]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.119325576643819, 0.8524704429935919}, {
               1.7675892761053489`, 0.}}, 0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.269242180395538, 1.0965543344565607`}, {
               3.308986583040711, 1.9951217676713555`}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.269242180395538, 1.0965543344565607`}, {
               4.140596802278381, 0.7515346610382375}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.308986583040711, 1.9951217676713555`}, {
               2.2837769782327104`, 1.8207940773991393`}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.308986583040711, 1.9951217676713555`}, {
               4.011802495946045, 2.5981991262357544`}}, 
               0.03789612689724679]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.2837769782327104`, 1.8207940773991393`}, {
               1.3173814985927033`, 2.179275044654172}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.3173814985927033`, 2.179275044654172}, {
               0.9115296819640888, 1.2715792214241577`}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.3173814985927033`, 2.179275044654172}, {
               0.9258509527345764, 3.0196039991090613`}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9115296819640888, 1.2715792214241577`}, {0., 
               1.5095612169021995`}}, 0.03789612689724679]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9115296819640888, 1.2715792214241577`}, {
               0.14538536011101044`, 0.7291198438367456}}, 
               0.03789612689724679]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{2.119325576643819, 0.8524704429935919}, 
              0.1281175002450714], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.269242180395538, 1.0965543344565607`}, 
              0.1281175002450714], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.308986583040711, 1.9951217676713555`}, 
              0.1281175002450714], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.2837769782327104`, 1.8207940773991393`}, 
              0.1281175002450714], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.3173814985927033`, 2.179275044654172}, 
              0.1281175002450714], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.9115296819640888, 1.2715792214241577`}, 
              0.1281175002450714], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
             DiskBox[{4.140596802278381, 0.7515346610382375}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {4.140596802278381, 0.7515346610382375}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.9258509527345764, 3.0196039991090613`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.9258509527345764, 3.0196039991090613`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.509990436525679, 0.009683755565337071}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.509990436525679, 0.009683755565337071}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{1.7675892761053489`, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.7675892761053489`, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{4.011802495946045, 2.5981991262357544`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {4.011802495946045, 2.5981991262357544`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 1.5095612169021995`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 1.5095612169021995`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.14538536011101044`, 0.7291198438367456}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.14538536011101044`, 0.7291198438367456}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[2], 
               $CellContext`pq[1], 
               $CellContext`p[1], 
               $CellContext`qp[1], 
               $CellContext`qp[3], 
               $CellContext`pq[3], 
               $CellContext`q[2]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 3}, {13, 3}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7942701935824172`, 1.1729609338006872`}, {
                 1.6844441509171033`, 0.8516458549595421}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7942701935824172`, 1.1729609338006872`}, {
                 2.8935550842389475`, 2.127632948288081}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7942701935824172`, 1.1729609338006872`}, {
                 3.840973767941251, 0.9959886344071995}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6844441509171033`, 0.8516458549595421}, {
                 0.8439518846017457, 1.5485596196107652`}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6844441509171033`, 0.8516458549595421}, {
                 1.4196294908517557`, 0.}}, 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8439518846017457, 1.5485596196107652`}, {
                 1.693622835680715, 2.293117882471151}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8439518846017457, 1.5485596196107652`}, {
                 0.032302284551554816`, 1.1287061305954476`}}, 
                 0.042053299645741726`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8439518846017457, 1.5485596196107652`}, {0., 
                 1.8972155398008945`}}, 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.693622835680715, 2.293117882471151}, {
                 2.8935550842389475`, 2.127632948288081}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.693622835680715, 2.293117882471151}, {
                 1.3262855405512242`, 3.1061273384361243`}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8935550842389475`, 2.127632948288081}, {
                 3.965626166361789, 1.8614884801995117`}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8935550842389475`, 2.127632948288081}, {
                 3.1894004054459053`, 2.9631279221589955`}}, 
                 0.042053299645741726`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.965626166361789, 1.8614884801995117`}, {
                 3.840973767941251, 0.9959886344071995}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.965626166361789, 1.8614884801995117`}, {
                 4.827662202146268, 2.159864123131}}, 
                 0.042053299645741726`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.840973767941251, 0.9959886344071995}, {
                 4.517963806001376, 0.39582792546841095`}}, 
                 0.042053299645741726`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.7942701935824172`, 1.1729609338006872`}, 
                0.14351469737585248`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.6844441509171033`, 0.8516458549595421}, 
                0.14351469737585248`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8439518846017457, 1.5485596196107652`}, 
                0.14351469737585248`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.693622835680715, 2.293117882471151}, 
                0.14351469737585248`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.8935550842389475`, 2.127632948288081}, 
                0.14351469737585248`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.965626166361789, 1.8614884801995117`}, 
                0.14351469737585248`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.840973767941251, 0.9959886344071995}, 
                0.14351469737585248`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{1.4196294908517557`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.4196294908517557`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.3262855405512242`, 3.1061273384361243`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.3262855405512242`, 3.1061273384361243`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.827662202146268, 2.159864123131}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.827662202146268, 2.159864123131}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.1894004054459053`, 2.9631279221589955`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.1894004054459053`, 2.9631279221589955`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.032302284551554816`, 1.1287061305954476`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.032302284551554816`, 1.1287061305954476`}], 
                
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.8972155398008945`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.8972155398008945`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.517963806001376, 0.39582792546841095`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.517963806001376, 0.39582792546841095`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[2], 
               $CellContext`pq[3], 
               $CellContext`p[1], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[3], 
               $CellContext`q[2]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {5, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 5}, {12, 5}, {13, 3}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.648119103532465, 1.954172982200491}, {
                 1.5762512636711694`, 2.3485420781242197`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.648119103532465, 1.954172982200491}, {
                 2.813741423375488, 0.8995272571841304}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.648119103532465, 1.954172982200491}, {
                 3.646964699882074, 2.2653059163073705`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5762512636711694`, 2.3485420781242197`}, {
                 0.9064952698947155, 1.6315477621697414`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5762512636711694`, 2.3485420781242197`}, {
                 1.1717617816786998`, 3.1533435761858093`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9064952698947155, 1.6315477621697414`}, {
                 1.5794623978059725`, 0.8340152544838684}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9064952698947155, 1.6315477621697414`}, {0., 
                 1.7169301692615226`}}, 0.041626953233254854`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                ArrowBox[{{1.5794623978059725`, 0.8340152544838684}, {
                 2.813741423375488, 0.8995272571841304}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5794623978059725`, 0.8340152544838684}, {
                 0.9874808015267145, 0.1472601676573182}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.813741423375488, 0.8995272571841304}, {
                 3.8437816699888705`, 1.3984699689472975`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.813741423375488, 0.8995272571841304}, {
                 3.4105172405998205`, 0.21207102362727603`}}, 
                 0.041626953233254854`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.813741423375488, 0.8995272571841304}, {
                 2.736111880391383, 0.}}, 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.8437816699888705`, 1.3984699689472975`}, {
                 3.646964699882074, 2.2653059163073705`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.8437816699888705`, 1.3984699689472975`}, {
                 4.754773208551253, 1.2601587687789375`}}, 
                 0.041626953233254854`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.646964699882074, 2.2653059163073705`}, {
                 4.2320563662150725`, 2.961200679066961}}, 
                 0.041626953233254854`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.648119103532465, 1.954172982200491}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.5762512636711694`, 2.3485420781242197`}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.9064952698947155, 1.6315477621697414`}, 
                0.14263468191114384`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.5794623978059725`, 0.8340152544838684}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.813741423375488, 0.8995272571841304}, 
                0.14263468191114384`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.8437816699888705`, 1.3984699689472975`}, 
                0.14263468191114384`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.646964699882074, 2.2653059163073705`}, 
                0.14263468191114384`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{1.1717617816786998`, 3.1533435761858093`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.1717617816786998`, 3.1533435761858093`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.9874808015267145, 0.1472601676573182}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.9874808015267145, 0.1472601676573182}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.754773208551253, 1.2601587687789375`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.754773208551253, 1.2601587687789375`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.4105172405998205`, 0.21207102362727603`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.4105172405998205`, 0.21207102362727603`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.736111880391383, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.736111880391383, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.7169301692615226`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.7169301692615226`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.2320563662150725`, 2.961200679066961}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.2320563662150725`, 2.961200679066961}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`q[2], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 6}, {10, 3}, {11, 5}, {12, 5}, {13, 7}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1344546017372497`, 2.01798078358461}, {
                 2.79466808406805, 2.907571447572508}}, 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1344546017372497`, 2.01798078358461}, {
                 2.830943251117879, 0.9318285703539613}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1344546017372497`, 2.01798078358461}, {
                 0.9355744074991941, 2.0913592902631097`}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.79466808406805, 2.907571447572508}, {
                 3.378906247258026, 2.353133609041446}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.79466808406805, 2.907571447572508}, {
                 2.9989047526560833`, 3.8089623980656406`}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.378906247258026, 2.353133609041446}, {
                 2.5604828919444955`, 1.574642609237644}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.378906247258026, 2.353133609041446}, {
                 4.259847691245507, 2.650642034165367}}, 
                 0.0386404810117128]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.5604828919444955`, 1.574642609237644}, {
                 2.830943251117879, 0.9318285703539613}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.5604828919444955`, 1.574642609237644}, {
                 1.4189474223859047`, 1.3237740223120085`}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.830943251117879, 0.9318285703539613}, {
                 2.9344408305974206`, 0.}}, 0.0386404810117128]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.830943251117879, 0.9318285703539613}, {
                 3.6043662191974697`, 0.3991133651311245}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4189474223859047`, 1.3237740223120085`}, {
                 0.9355744074991941, 2.0913592902631097`}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4189474223859047`, 1.3237740223120085`}, {
                 0.8125564849207161, 0.6268220424863156}}, 
                 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9355744074991941, 2.0913592902631097`}, {
                 0.3007469779035954, 2.7632803134170474`}}, 
                 0.0386404810117128]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9355744074991941, 2.0913592902631097`}, {0., 
                 2.042534493995405}}, 0.0386404810117128]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.1344546017372497`, 2.01798078358461}, 
                0.14286028336824327`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               DiskBox[{2.79466808406805, 2.907571447572508}, 
                0.14286028336824327`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.378906247258026, 2.353133609041446}, 
                0.14286028336824327`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.5604828919444955`, 1.574642609237644}, 
                0.14286028336824327`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.830943251117879, 0.9318285703539613}, 
                0.14286028336824327`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.4189474223859047`, 1.3237740223120085`}, 
                0.14286028336824327`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.9355744074991941, 2.0913592902631097`}, 
                0.14286028336824327`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{2.9989047526560833`, 3.8089623980656406`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.9989047526560833`, 3.8089623980656406`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.8125564849207161, 0.6268220424863156}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.8125564849207161, 0.6268220424863156}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.259847691245507, 2.650642034165367}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.259847691245507, 2.650642034165367}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.9344408305974206`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.9344408305974206`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.6043662191974697`, 0.3991133651311245}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.6043662191974697`, 0.3991133651311245}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.3007469779035954, 2.7632803134170474`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.3007469779035954, 2.7632803134170474`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 2.042534493995405}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 2.042534493995405}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"], ",", 
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`w[1], 
             $CellContext`b[1], 
             $CellContext`w[2], 
             $CellContext`b[2], 
             $CellContext`b[3], 
             $CellContext`w[3], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`q[2], 
             $CellContext`qp[3], 
             $CellContext`pq[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 1}, {7,
              3}, {8, 6}, {9, 4}, {10, 4}, {11, 2}, {12, 5}, {13, 5}}}, {
            EdgeStyle -> {UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`q[2], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`qp[3], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                1] -> $CellContext`qp[1], $CellContext`pq[
                1] -> $CellContext`pq[1], $CellContext`qp[
                3] -> $CellContext`qp[3], $CellContext`p[1] -> $CellContext`p[
                1], $CellContext`pq[3] -> $CellContext`pq[3]}, 
             VertexSize -> {$CellContext`q[2] -> 
               0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                3] -> {"Scaled", 0.05}, $CellContext`b[2] -> {
                "Scaled", 0.05}, $CellContext`qp[3] -> 0, $CellContext`qp[1] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
               0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
               0, $CellContext`pq[3] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[1] -> 
               GrayLevel[1], $CellContext`w[2] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.9398949019096388`, 1.455796532498394}, {
               0.9422196526086499, 1.1325983799752788`}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.9398949019096388`, 1.455796532498394}, {
               3.0113857759994014`, 0.913729491617879}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.9398949019096388`, 1.455796532498394}, {
               1.9339405106906975`, 2.399138517095572}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9422196526086499, 1.1325983799752788`}, {
               1.697929722079929, 0.8765164526950063}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9422196526086499, 1.1325983799752788`}, {0., 
               1.026709449646952}}, 0.03661268862777066]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.697929722079929, 0.8765164526950063}, {
               2.64114676310147, 1.7745987584988847`}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.697929722079929, 0.8765164526950063}, {
               1.307627788959259, 0.}}, 0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.64114676310147, 1.7745987584988847`}, {
               3.0113857759994014`, 0.913729491617879}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.64114676310147, 1.7745987584988847`}, {
               1.9339405106906975`, 2.399138517095572}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              ArrowBox[{{2.64114676310147, 1.7745987584988847`}, {
               3.548034554107476, 2.104485494488039}}, 0.03661268862777066]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.64114676310147, 1.7745987584988847`}, {
               3.0485202197057055`, 2.6585367878336528`}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.0113857759994014`, 0.913729491617879}, {
               3.4058902435929994`, 0.04090989430800196}}, 
               0.03661268862777066]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.0113857759994014`, 0.913729491617879}, {
               3.93865793972638, 0.6349603031726321}}, 0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.9339405106906975`, 2.399138517095572}, {
               1.5579469662490786`, 3.278079135968085}}, 
               0.03661268862777066]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{1.9398949019096388`, 1.455796532498394}, 
              0.12810842377610976`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             DiskBox[{0.9422196526086499, 1.1325983799752788`}, 
              0.12810842377610976`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.697929722079929, 0.8765164526950063}, 
              0.12810842377610976`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.64114676310147, 1.7745987584988847`}, 
              0.12810842377610976`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.0113857759994014`, 0.913729491617879}, 
              0.12810842377610976`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.9339405106906975`, 2.399138517095572}, 
              0.12810842377610976`], 
             GrayLevel[1], StripOnInput -> False], {
             DiskBox[{1.307627788959259, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.307627788959259, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{1.5579469662490786`, 3.278079135968085}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.5579469662490786`, 3.278079135968085}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.548034554107476, 2.104485494488039}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.548034554107476, 2.104485494488039}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.0485202197057055`, 2.6585367878336528`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.0485202197057055`, 2.6585367878336528`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 1.026709449646952}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 1.026709449646952}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.4058902435929994`, 0.04090989430800196}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.4058902435929994`, 0.04090989430800196}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.93865793972638, 0.6349603031726321}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.93865793972638, 0.6349603031726321}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`b[1], 
               $CellContext`w[2], 
               $CellContext`b[2], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`pq[1], 
               $CellContext`qp[1], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 3}, {9, 5}, {10, 6}, {11, 4}, {12, 2}, {13, 7}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.128278164973173, 1.372364924791598}, {
                 2.9862487905486796`, 0.8199289805962817}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.128278164973173, 1.372364924791598}, {
                 2.7713470624478878`, 2.289151171529393}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.128278164973173, 1.372364924791598}, {
                 0.9215623769961114, 1.3169746393208435`}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.9862487905486796`, 0.8199289805962817}, {
                 3.2266159913989956`, 1.6980154282157671`}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.9862487905486796`, 0.8199289805962817}, {
                 3.416431994303445, 0.}}, 0.038096516818260304`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.2266159913989956`, 1.6980154282157671`}, {
                 2.2434718886077434`, 2.4956063079529267`}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.2266159913989956`, 1.6980154282157671`}, {
                 4.1725446530725865`, 1.6138551907233942`}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.2434718886077434`, 2.4956063079529267`}, {
                 2.7713470624478878`, 2.289151171529393}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.2434718886077434`, 2.4956063079529267`}, {
                 1.1147276784056115`, 2.3194095589283465`}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.2434718886077434`, 2.4956063079529267`}, {
                 2.193993273972622, 3.438589573152645}}, 
                 0.038096516818260304`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7713470624478878`, 2.289151171529393}, {
                 3.4494301637030143`, 2.968801250750688}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.1147276784056115`, 2.3194095589283465`}, {
                 0.9215623769961114, 1.3169746393208435`}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.1147276784056115`, 2.3194095589283465`}, {
                 0.3892845737369255, 2.893674100944323}}, 
                 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9215623769961114, 1.3169746393208435`}, {
                 0.4286639464874469, 0.5381529846593309}}, 
                 0.038096516818260304`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                ArrowBox[{{0.9215623769961114, 1.3169746393208435`}, {0., 
                 1.1831917053095196`}}, 0.038096516818260304`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.128278164973173, 1.372364924791598}, 
                0.1351712504900698], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.9862487905486796`, 0.8199289805962817}, 
                0.1351712504900698], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.2266159913989956`, 1.6980154282157671`}, 
                0.1351712504900698], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.2434718886077434`, 2.4956063079529267`}, 
                0.1351712504900698], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.7713470624478878`, 2.289151171529393}, 
                0.1351712504900698], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.1147276784056115`, 2.3194095589283465`}, 
                0.1351712504900698], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.9215623769961114, 1.3169746393208435`}, 
                0.1351712504900698], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{4.1725446530725865`, 1.6138551907233942`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.1725446530725865`, 1.6138551907233942`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.4494301637030143`, 2.968801250750688}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.4494301637030143`, 2.968801250750688}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.3892845737369255, 2.893674100944323}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.3892845737369255, 2.893674100944323}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.193993273972622, 3.438589573152645}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.193993273972622, 3.438589573152645}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.416431994303445, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.416431994303445, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.4286639464874469, 0.5381529846593309}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.4286639464874469, 0.5381529846593309}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.1831917053095196`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.1831917053095196`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`b[1], 
               $CellContext`w[2], 
               $CellContext`b[2], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`pq[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`q[2], 
               $CellContext`qp[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 3}, {9, 5}, {10, 6}, {11, 4}, {12, 4}, {13, 2}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3366791725339686`, 1.2921176950706474`}, {
                 3.2773648658738317`, 1.104335602750469}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3366791725339686`, 1.2921176950706474`}, {
                 2.4509977781619057`, 2.3700660955718336`}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3366791725339686`, 1.2921176950706474`}, {
                 1.3635338042738936`, 0.8282460172195718}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.2773648658738317`, 1.104335602750469}, {
                 3.0293147213205924`, 2.0311106146676225`}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.2773648658738317`, 1.104335602750469}, {
                 3.967866245418262, 0.48038884940583104`}}, 
                 0.036800139178173125`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.0293147213205924`, 2.0311106146676225`}, {
                 1.7715990033081828`, 2.503640651538285}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.0293147213205924`, 2.0311106146676225`}, {
                 3.9554960271050312`, 2.267503176800017}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7715990033081828`, 2.503640651538285}, {
                 2.4509977781619057`, 2.3700660955718336`}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7715990033081828`, 2.503640651538285}, {
                 0.9267405619052422, 1.679932768415065}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7715990033081828`, 2.503640651538285}, {
                 1.6237159783170652`, 3.4537300918863916`}}, 
                 0.036800139178173125`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7715990033081828`, 2.503640651538285}, {
                 1.0110804131080653`, 3.061048510054248}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.4509977781619057`, 2.3700660955718336`}, {
                 2.922978887763499, 3.202502332175154}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9267405619052422, 1.679932768415065}, {
                 1.3635338042738936`, 0.8282460172195718}}, 
                 0.036800139178173125`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9267405619052422, 1.679932768415065}, {0., 
                 1.5843370869337305`}}, 0.036800139178173125`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.3635338042738936`, 0.8282460172195718}, {
                 0.9560303456147468, 0.}}, 0.036800139178173125`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.3366791725339686`, 1.2921176950706474`}, 
                0.1315109645835928], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.2773648658738317`, 1.104335602750469}, 
                0.1315109645835928], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.0293147213205924`, 2.0311106146676225`}, 
                0.1315109645835928], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.7715990033081828`, 2.503640651538285}, 
                0.1315109645835928], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.4509977781619057`, 2.3700660955718336`}, 
                0.1315109645835928], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.9267405619052422, 1.679932768415065}, 
                0.1315109645835928], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.3635338042738936`, 0.8282460172195718}, 
                0.1315109645835928], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.9554960271050312`, 2.267503176800017}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.9554960271050312`, 2.267503176800017}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.922978887763499, 3.202502332175154}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.922978887763499, 3.202502332175154}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.5843370869337305`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.5843370869337305`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.6237159783170652`, 3.4537300918863916`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.6237159783170652`, 3.4537300918863916`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.0110804131080653`, 3.061048510054248}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.0110804131080653`, 3.061048510054248}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.967866245418262, 0.48038884940583104`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.967866245418262, 0.48038884940583104`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.9560303456147468, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.9560303456147468, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[2], 
               $CellContext`p[1], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[3], 
               $CellContext`pq[3], 
               $CellContext`q[2]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 6}, {10, 3}, {11, 3}, {12, 5}, {13, 5}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 2.8413039572709264`, 2.48485050684617}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 1.4299729477848748`, 2.8755701437305365`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 0.8813623117771854, 1.4555833404040346`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8413039572709264`, 2.48485050684617}, {
                 3.3263843720891577`, 1.7167279754644906`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8413039572709264`, 2.48485050684617}, {
                 3.4468559325384533`, 3.1821165486259937`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 2.1268961400830135`, 1.7902446489903843`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 4.261774493861333, 1.7669169885090035`}}, 
                 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 3.9621811669090086`, 1.0455249337285362`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1268961400830135`, 1.7902446489903843`}, {
                 1.4299729477848748`, 2.8755701437305365`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1268961400830135`, 1.7902446489903843`}, {
                 1.4662345033378794`, 0.9012634792240344}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4299729477848748`, 2.8755701437305365`}, {
                 1.3263768853865563`, 3.8073535739717963`}}, 
                 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4299729477848748`, 2.8755701437305365`}, {
                 0.6568905909999587, 3.408336694542548}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4662345033378794`, 0.9012634792240344}, {
                 0.8813623117771854, 1.4555833404040346`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4662345033378794`, 0.9012634792240344}, {
                 1.2627884113128247`, 0.}}, 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8813623117771854, 1.4555833404040346`}, {0., 
                 1.158118420562588}}, 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.7000893079121568`, 2.2333430049395173`}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.8413039572709264`, 2.48485050684617}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.3263843720891577`, 1.7167279754644906`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.1268961400830135`, 1.7902446489903843`}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.4299729477848748`, 2.8755701437305365`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.4662345033378794`, 0.9012634792240344}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8813623117771854, 1.4555833404040346`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.4468559325384533`, 3.1821165486259937`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.4468559325384533`, 3.1821165486259937`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.2627884113128247`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.2627884113128247`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.261774493861333, 1.7669169885090035`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.261774493861333, 1.7669169885090035`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.9621811669090086`, 1.0455249337285362`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.9621811669090086`, 1.0455249337285362`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.3263768853865563`, 3.8073535739717963`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.3263768853865563`, 3.8073535739717963`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.6568905909999587, 3.408336694542548}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.6568905909999587, 3.408336694542548}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.158118420562588}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.158118420562588}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"], ",", 
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`w[1], 
             $CellContext`w[2], 
             $CellContext`b[1], 
             $CellContext`w[3], 
             $CellContext`b[2], 
             $CellContext`b[3], 
             $CellContext`p[1], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`qp[2], 
             $CellContext`pq[2], 
             $CellContext`qp[3], 
             $CellContext`pq[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 1}, {7,
              2}, {8, 3}, {9, 3}, {10, 5}, {11, 5}, {12, 6}, {13, 6}}}, {
            EdgeStyle -> {UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[2], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`pq[3], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[3], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[2], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`qp[1] -> $CellContext`qp[
                1], $CellContext`pq[1] -> $CellContext`pq[1], $CellContext`qp[
                3] -> $CellContext`qp[3], $CellContext`p[1] -> $CellContext`p[
                1], $CellContext`pq[3] -> $CellContext`pq[3], $CellContext`pq[
                2] -> $CellContext`pq[2], $CellContext`qp[
                2] -> $CellContext`qp[2]}, 
             VertexSize -> {$CellContext`b[3] -> {
                "Scaled", 0.05}, $CellContext`w[3] -> {
                "Scaled", 0.05}, $CellContext`qp[2] -> 
               0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
               0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[1] -> 
               0, $CellContext`pq[1] -> 0, $CellContext`pq[3] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[1] -> 
               GrayLevel[1], $CellContext`w[2] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.5501791568836008`, 1.9664412652637617`}, {
               2.5928918919046087`, 2.379781272855209}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.5501791568836008`, 1.9664412652637617`}, {
               0.9115082215947435, 2.4233688759260454`}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.5501791568836008`, 1.9664412652637617`}, {
               1.1478669938114918`, 0.9322885115706512}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.5928918919046087`, 2.379781272855209}, {
               3.0460078027275803`, 1.5994789647559104`}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.5928918919046087`, 2.379781272855209}, {
               3.097218312210201, 3.1648988178167494`}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.0460078027275803`, 1.5994789647559104`}, {
               1.8176485571742254`, 1.5924085691390273`}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.0460078027275803`, 1.5994789647559104`}, {
               3.985250041557267, 1.709444192473102}}, 0.03691140949094035]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{3.0460078027275803`, 1.5994789647559104`}, {
               3.709696938873482, 0.9426718980436014}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.8176485571742254`, 1.5924085691390273`}, {
               0.9115082215947435, 2.4233688759260454`}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.8176485571742254`, 1.5924085691390273`}, {
               1.1478669938114918`, 0.9322885115706512}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9115082215947435, 2.4233688759260454`}, {
               0.5379075027473492, 3.2880471330462724`}}, 
               0.03691140949094035]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9115082215947435, 2.4233688759260454`}, {0., 
               2.667005996246691}}, 0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.1478669938114918`, 0.9322885115706512}, {
               1.0613121314026612`, 0.}}, 0.03691140949094035]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.1478669938114918`, 0.9322885115706512}, {
               0.35861442952347633`, 0.42149583962108683`}}, 
               0.03691140949094035]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{1.5501791568836008`, 1.9664412652637617`}, 
              0.1291643135768981], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.5928918919046087`, 2.379781272855209}, 
              0.1291643135768981], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{3.0460078027275803`, 1.5994789647559104`}, 
              0.1291643135768981], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.8176485571742254`, 1.5924085691390273`}, 
              0.1291643135768981], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.9115082215947435, 2.4233688759260454`}, 
              0.1291643135768981], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.1478669938114918`, 0.9322885115706512}, 
              0.1291643135768981], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
             DiskBox[{3.097218312210201, 3.1648988178167494`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.097218312210201, 3.1648988178167494`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.985250041557267, 1.709444192473102}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.985250041557267, 1.709444192473102}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.709696938873482, 0.9426718980436014}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.709696938873482, 0.9426718980436014}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.5379075027473492, 3.2880471330462724`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.5379075027473492, 3.2880471330462724`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 2.667005996246691}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 2.667005996246691}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{1.0613121314026612`, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.0613121314026612`, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.35861442952347633`, 0.42149583962108683`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.35861442952347633`, 0.42149583962108683`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`b[2], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`pq[1], 
               $CellContext`qp[1], 
               $CellContext`qp[2], 
               $CellContext`pq[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {5, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 3}, {11, 6}, {12, 6}, {13, 7}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`qp[1] -> $CellContext`qp[
                  1], $CellContext`pq[1] -> $CellContext`pq[
                  1], $CellContext`qp[3] -> $CellContext`qp[
                  3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[1] -> 
                 0, $CellContext`pq[3] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5871228196341267`, 1.8267175197953145`}, {
                 2.7447251828910826`, 2.196640575701576}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5871228196341267`, 1.8267175197953145`}, {
                 0.8702384456152531, 0.8733774673717954}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5871228196341267`, 1.8267175197953145`}, {
                 0.8692033913582544, 2.2169026410754427`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7447251828910826`, 2.196640575701576}, {
                 3.477074189782101, 1.5456778989175317`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.7447251828910826`, 2.196640575701576}, {
                 3.230074462606495, 2.9662933219831595`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.477074189782101, 1.5456778989175317`}, {
                 2.745011059077138, 0.8946079867956653}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.477074189782101, 1.5456778989175317`}, {
                 4.394963882583381, 1.545127798465923}}, 
                 0.03947200928513461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.745011059077138, 0.8946079867956653}, {
                 1.5875634152464873`, 1.264312992878878}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.745011059077138, 0.8946079867956653}, {
                 3.230189105456426, 0.12503397523173154`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5875634152464873`, 1.264312992878878}, {
                 0.8702384456152531, 0.8733774673717954}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.5875634152464873`, 1.264312992878878}, {
                 0.8692033913582544, 2.2169026410754427`}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8702384456152531, 0.8733774673717954}, {
                 0.0015171491812218107`, 0.5406783878386703}}, 
                 0.03947200928513461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8702384456152531, 0.8733774673717954}, {
                 0.5608655064087438, 0.}}, 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                ArrowBox[{{0.8692033913582544, 2.2169026410754427`}, {0., 
                 2.5481618910828976`}}, 0.03947200928513461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8692033913582544, 2.2169026410754427`}, {
                 0.5585055936774526, 3.089728730654346}}, 
                 0.03947200928513461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.5871228196341267`, 1.8267175197953145`}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.7447251828910826`, 2.196640575701576}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.477074189782101, 1.5456778989175317`}, 
                0.13430871890499912`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.745011059077138, 0.8946079867956653}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.5875634152464873`, 1.264312992878878}, 
                0.13430871890499912`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8702384456152531, 0.8733774673717954}, 
                0.13430871890499912`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8692033913582544, 2.2169026410754427`}, 
                0.13430871890499912`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.230074462606495, 2.9662933219831595`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.230074462606495, 2.9662933219831595`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.230189105456426, 0.12503397523173154`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.230189105456426, 0.12503397523173154`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.394963882583381, 1.545127798465923}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.394963882583381, 1.545127798465923}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.0015171491812218107`, 0.5406783878386703}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.0015171491812218107`, 0.5406783878386703}], 
                
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.5608655064087438, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.5608655064087438, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 2.5481618910828976`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 2.5481618910828976`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.5585055936774526, 3.089728730654346}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.5585055936774526, 3.089728730654346}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`pq[2], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[3], 
               $CellContext`pq[3], 
               $CellContext`qp[2]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 6}, {10, 3}, {11, 3}, {12, 5}, {13, 5}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`qp[1] -> $CellContext`qp[
                  1], $CellContext`pq[1] -> $CellContext`pq[
                  1], $CellContext`qp[3] -> $CellContext`qp[
                  3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[1] -> 
                 0, $CellContext`pq[3] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 2.8413039572709264`, 2.48485050684617}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 1.4299729477848748`, 2.8755701437305365`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 0.8813623117771854, 1.4555833404040346`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8413039572709264`, 2.48485050684617}, {
                 3.3263843720891577`, 1.7167279754644906`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8413039572709264`, 2.48485050684617}, {
                 3.4468559325384533`, 3.1821165486259937`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 2.1268961400830135`, 1.7902446489903843`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 4.261774493861333, 1.7669169885090035`}}, 
                 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 3.9621811669090086`, 1.0455249337285362`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1268961400830135`, 1.7902446489903843`}, {
                 1.4299729477848748`, 2.8755701437305365`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1268961400830135`, 1.7902446489903843`}, {
                 1.4662345033378794`, 0.9012634792240344}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4299729477848748`, 2.8755701437305365`}, {
                 1.3263768853865563`, 3.8073535739717963`}}, 
                 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4299729477848748`, 2.8755701437305365`}, {
                 0.6568905909999587, 3.408336694542548}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4662345033378794`, 0.9012634792240344}, {
                 0.8813623117771854, 1.4555833404040346`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4662345033378794`, 0.9012634792240344}, {
                 1.2627884113128247`, 0.}}, 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8813623117771854, 1.4555833404040346`}, {0., 
                 1.158118420562588}}, 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.7000893079121568`, 2.2333430049395173`}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.8413039572709264`, 2.48485050684617}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.3263843720891577`, 1.7167279754644906`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.1268961400830135`, 1.7902446489903843`}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.4299729477848748`, 2.8755701437305365`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.4662345033378794`, 0.9012634792240344}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8813623117771854, 1.4555833404040346`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.4468559325384533`, 3.1821165486259937`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.4468559325384533`, 3.1821165486259937`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.2627884113128247`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.2627884113128247`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.261774493861333, 1.7669169885090035`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.261774493861333, 1.7669169885090035`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.9621811669090086`, 1.0455249337285362`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.9621811669090086`, 1.0455249337285362`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.3263768853865563`, 3.8073535739717963`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.3263768853865563`, 3.8073535739717963`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.6568905909999587, 3.408336694542548}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.6568905909999587, 3.408336694542548}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.158118420562588}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.158118420562588}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`w[2], 
               $CellContext`b[1], 
               $CellContext`w[3], 
               $CellContext`b[2], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`pq[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[2], 
               $CellContext`pq[2], 
               $CellContext`qp[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 2}, {9, 6}, {10, 3}, {11, 3}, {12, 5}, {13, 5}, {14,
                7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[2], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`qp[1] -> $CellContext`qp[
                  1], $CellContext`pq[1] -> $CellContext`pq[
                  1], $CellContext`qp[3] -> $CellContext`qp[
                  3], $CellContext`p[1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3], $CellContext`pq[
                  2] -> $CellContext`pq[2], $CellContext`qp[
                  2] -> $CellContext`qp[2]}, 
               VertexSize -> {$CellContext`b[3] -> {
                  "Scaled", 0.05}, $CellContext`w[3] -> {
                  "Scaled", 0.05}, $CellContext`qp[2] -> 
                 0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`b[
                  2] -> {"Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`pq[2] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[1] -> 
                 0, $CellContext`pq[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 2.8413039572709264`, 2.48485050684617}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 1.4299729477848748`, 2.8755701437305365`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.7000893079121568`, 2.2333430049395173`}, {
                 0.8813623117771854, 1.4555833404040346`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8413039572709264`, 2.48485050684617}, {
                 3.3263843720891577`, 1.7167279754644906`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8413039572709264`, 2.48485050684617}, {
                 3.4468559325384533`, 3.1821165486259937`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 2.1268961400830135`, 1.7902446489903843`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 4.261774493861333, 1.7669169885090035`}}, 
                 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3263843720891577`, 1.7167279754644906`}, {
                 3.9621811669090086`, 1.0455249337285362`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1268961400830135`, 1.7902446489903843`}, {
                 1.4299729477848748`, 2.8755701437305365`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1268961400830135`, 1.7902446489903843`}, {
                 1.4662345033378794`, 0.9012634792240344}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4299729477848748`, 2.8755701437305365`}, {
                 1.3263768853865563`, 3.8073535739717963`}}, 
                 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4299729477848748`, 2.8755701437305365`}, {
                 0.6568905909999587, 3.408336694542548}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4662345033378794`, 0.9012634792240344}, {
                 0.8813623117771854, 1.4555833404040346`}}, 
                 0.038652426814314716`]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.4662345033378794`, 0.9012634792240344}, {
                 1.2627884113128247`, 0.}}, 0.038652426814314716`]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8813623117771854, 1.4555833404040346`}, {0., 
                 1.158118420562588}}, 0.038652426814314716`]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.7000893079121568`, 2.2333430049395173`}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.8413039572709264`, 2.48485050684617}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.3263843720891577`, 1.7167279754644906`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.1268961400830135`, 1.7902446489903843`}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.4299729477848748`, 2.8755701437305365`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.4662345033378794`, 0.9012634792240344}, 
                0.14286939637690702`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8813623117771854, 1.4555833404040346`}, 
                0.14286939637690702`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{3.4468559325384533`, 3.1821165486259937`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.4468559325384533`, 3.1821165486259937`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.2627884113128247`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.2627884113128247`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.261774493861333, 1.7669169885090035`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.261774493861333, 1.7669169885090035`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.9621811669090086`, 1.0455249337285362`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.9621811669090086`, 1.0455249337285362`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.3263768853865563`, 3.8073535739717963`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.3263768853865563`, 3.8073535739717963`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.6568905909999587, 3.408336694542548}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.6568905909999587, 3.408336694542548}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.158118420562588}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.158118420562588}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"], ",", 
   TemplateBox[{
    StyleBox["\"\[PartialD]\"", FontSize -> 40, FontFamily -> "Times", 
      StripOnInput -> False],GraphicsBox[
      NamespaceBox["NetworkGraphics", 
       DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`b[1], 
             $CellContext`b[2], 
             $CellContext`w[1], 
             $CellContext`b[3], 
             $CellContext`w[2], 
             $CellContext`w[3], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`p[3], 
             $CellContext`qp[1], 
             $CellContext`pq[1], 
             $CellContext`q[2], 
             $CellContext`qp[3], 
             $CellContext`pq[3]}, {
            Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 1}, {7,
              3}, {8, 5}, {9, 6}, {10, 1}, {11, 1}, {12, 4}, {13, 2}, {14, 
             2}}}, {EdgeStyle -> {UndirectedEdge[
                 $CellContext`pq[1], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[1], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[3], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`q[2], 
                 $CellContext`b[3]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`w[1], 
                 $CellContext`b[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`w[3], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`w[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[3], 
                 $CellContext`b[2]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`w[2], 
                 $CellContext`b[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`qp[1], 
                 $CellContext`b[1]] -> {
                 Dashing[{Small, Small}], 
                 Thickness[Large], 
                 GrayLevel[0]}, UndirectedEdge[
                 $CellContext`pq[3], 
                 $CellContext`b[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`b[2], 
                 $CellContext`w[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, UndirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`w[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, ImageSize -> {200, 200}, 
             VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                2] -> $CellContext`p[2], $CellContext`qp[
                1] -> $CellContext`qp[1], $CellContext`pq[
                1] -> $CellContext`pq[1], $CellContext`qp[
                3] -> $CellContext`qp[3], $CellContext`p[1] -> $CellContext`p[
                1], $CellContext`pq[3] -> $CellContext`pq[3]}, 
             VertexSize -> {$CellContext`q[2] -> 
               0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                3] -> {"Scaled", 0.05}, $CellContext`b[2] -> {
                "Scaled", 0.05}, $CellContext`qp[3] -> 0, $CellContext`qp[1] -> 
               0, $CellContext`p[3] -> 
               0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
               0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
               0, $CellContext`pq[1] -> 
               0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
             VertexStyle -> {$CellContext`b[2] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[3] -> 
               GrayLevel[1], $CellContext`b[1] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
               RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
               GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
        TagBox[
         GraphicsGroupBox[{{
            Directive[
             Opacity[0.7], 
             Hue[0.6, 0.7, 0.5]], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.1283053919759403`, 0.8747411135566033}, {
               0.9223403908956882, 1.3038083312243245`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.1283053919759403`, 0.8747411135566033}, {
               2.914766933422941, 1.2501812091244928`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.1283053919759403`, 0.8747411135566033}, {
               2.9115154561969243`, 1.7624428435195754`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.1283053919759403`, 0.8747411135566033}, {
               2.4998882383715544`, 0.}}, 0.03565056987974602]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.1283053919759403`, 0.8747411135566033}, {
               1.7813996667769014`, 0.014718750073957176`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9223403908956882, 1.3038083312243245`}, {
               1.2830612573696105`, 2.2950048550141737`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9223403908956882, 1.3038083312243245`}, {
               0.1888207748340771, 0.7275967501681716}}, 
               0.03565056987974602]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{0.9223403908956882, 1.3038083312243245`}, {0., 
               1.4561882901489651`}}, 0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.2830612573696105`, 2.2950048550141737`}, {
               2.380244360044254, 2.2341108503673417`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{1.2830612573696105`, 2.2950048550141737`}, {
               0.744046719303999, 3.0482339851844276`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.380244360044254, 2.2341108503673417`}, {
               2.914766933422941, 1.2501812091244928`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.380244360044254, 2.2341108503673417`}, {
               2.9115154561969243`, 1.7624428435195754`}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.380244360044254, 2.2341108503673417`}, {
               2.6263594463601616`, 3.1446187704415554`}}, 
               0.03565056987974602]}, {
              Dashing[{Small, Small}], 
              Thickness[Large], 
              GrayLevel[0]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.914766933422941, 1.2501812091244928`}, {
               3.785632303187842, 0.8332004914770066}}, 
               0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False], 
            StyleBox[{
              Arrowheads[0.], 
              
              ArrowBox[{{2.9115154561969243`, 1.7624428435195754`}, {
               3.790248949179091, 2.165939570516844}}, 0.03565056987974602]}, {
              CapForm["Round"], 
              GrayLevel[0], 
              Thickness[Large]}, StripOnInput -> False]}, {
            Directive[
             Hue[0.6, 0.2, 0.8], 
             EdgeForm[
              Directive[
               GrayLevel[0], 
               Opacity[0.7]]]], 
            StyleBox[
             
             DiskBox[{2.1283053919759403`, 0.8747411135566033}, 
              0.12312243476557838`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{0.9223403908956882, 1.3038083312243245`}, 
              0.12312243476557838`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{1.2830612573696105`, 2.2950048550141737`}, 
              0.12312243476557838`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.380244360044254, 2.2341108503673417`}, 
              0.12312243476557838`], 
             RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.914766933422941, 1.2501812091244928`}, 
              0.12312243476557838`], 
             GrayLevel[1], StripOnInput -> False], 
            StyleBox[
             
             DiskBox[{2.9115154561969243`, 1.7624428435195754`}, 
              0.12312243476557838`], 
             GrayLevel[1], StripOnInput -> False], {
             DiskBox[{0.744046719303999, 3.0482339851844276`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.744046719303999, 3.0482339851844276`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.785632303187842, 0.8332004914770066}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.785632303187842, 0.8332004914770066}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{3.790248949179091, 2.165939570516844}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {3.790248949179091, 2.165939570516844}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.4998882383715544`, 0.}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.4998882383715544`, 0.}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{1.7813996667769014`, 0.014718750073957176`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
              Offset[{2, 2}, {1.7813996667769014`, 0.014718750073957176`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{2.6263594463601616`, 3.1446187704415554`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
              Offset[{2, 2}, {2.6263594463601616`, 3.1446187704415554`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0.1888207748340771, 0.7275967501681716}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0.1888207748340771, 0.7275967501681716}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
             DiskBox[{0., 1.4561882901489651`}, 0.], 
             InsetBox[
              FormBox[
               RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
              Offset[{2, 2}, {0., 1.4561882901489651`}], 
              ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
         MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
        False]], {
      FormatType -> TraditionalForm, FrameTicks -> None, 
       ImageSize -> {200, 200}, 
       DefaultBaseStyle -> {
        "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
         Hue[0.8, 1., 0.6]}}],StyleBox[
     "\"={\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False],
     TemplateBox[{",", "\",\"", 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`b[1], 
               $CellContext`w[1], 
               $CellContext`b[2], 
               $CellContext`w[2], 
               $CellContext`b[3], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`p[1], 
               $CellContext`pq[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`q[2], 
               $CellContext`qp[1], 
               $CellContext`qp[3], 
               $CellContext`pq[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {5, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 7}, {12, 1}, {13, 5}, {14,
                3}, {15, 3}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[3] -> 
                 0, $CellContext`pq[1] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8697253426119453`, 0.9283426805969192}, {
                 1.6543975163300637`, 0.8012315199948229}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8697253426119453`, 0.9283426805969192}, {
                 3.5331000010997986`, 1.8403262585719022`}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8697253426119453`, 0.9283426805969192}, {
                 3.532155154090812, 1.3317419087525715`}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8697253426119453`, 0.9283426805969192}, {
                 3.132695832700433, 0.058065334365400956`}}, 
                 0.03944046478092461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6543975163300637`, 0.8012315199948229}, {
                 0.8304532452236721, 1.5865049254508945`}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6543975163300637`, 0.8012315199948229}, {
                 1.26545029740724, 0.}}, 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8304532452236721, 1.5865049254508945`}, {
                 1.6544140999416712`, 2.371232825174019}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8304532452236721, 1.5865049254508945`}, {
                 0.00014843055625179957`, 1.9537721294514174`}}, 
                 0.03944046478092461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8304532452236721, 1.5865049254508945`}, {0., 
                 1.2195829533866105`}}, 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6544140999416712`, 2.371232825174019}, {
                 2.8702990529086225`, 2.2441281628807532`}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.6544140999416712`, 2.371232825174019}, {
                 1.2661274081891225`, 3.173013360919238}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8702990529086225`, 2.2441281628807532`}, {
                 3.5331000010997986`, 1.8403262585719022`}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8702990529086225`, 2.2441281628807532`}, {
                 3.532155154090812, 1.3317419087525715`}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.8702990529086225`, 2.2441281628807532`}, {
                 3.133493016242701, 3.114774273886175}}, 
                 0.03944046478092461]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.5331000010997986`, 1.8403262585719022`}, {
                 4.389801083524546, 2.2397038604484862`}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.532155154090812, 1.3317419087525715`}, {
                 4.388760247635377, 0.9325370673200591}}, 
                 0.03944046478092461]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.8697253426119453`, 0.9283426805969192}, 
                0.1354122578957618], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.6543975163300637`, 0.8012315199948229}, 
                0.1354122578957618], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8304532452236721, 1.5865049254508945`}, 
                0.1354122578957618], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.6544140999416712`, 2.371232825174019}, 
                0.1354122578957618], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.8702990529086225`, 2.2441281628807532`}, 
                0.1354122578957618], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               DiskBox[{3.5331000010997986`, 1.8403262585719022`}, 
                0.1354122578957618], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.532155154090812, 1.3317419087525715`}, 
                0.1354122578957618], 
               GrayLevel[1], StripOnInput -> False], {
               DiskBox[{1.26545029740724, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.26545029740724, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.2661274081891225`, 3.173013360919238}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.2661274081891225`, 3.173013360919238}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.389801083524546, 2.2397038604484862`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.389801083524546, 2.2397038604484862`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.388760247635377, 0.9325370673200591}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.388760247635377, 0.9325370673200591}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.132695832700433, 0.058065334365400956`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.132695832700433, 0.058065334365400956`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.133493016242701, 3.114774273886175}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.133493016242701, 3.114774273886175}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.00014843055625179957`, 1.9537721294514174`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                
                Offset[{2, 2}, {0.00014843055625179957`, 
                 1.9537721294514174`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.2195829533866105`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.2195829533866105`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`b[1], 
               $CellContext`w[1], 
               $CellContext`b[2], 
               $CellContext`w[2], 
               $CellContext`b[3], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`p[1], 
               $CellContext`pq[3], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`q[2], 
               $CellContext`qp[1], 
               $CellContext`pq[1], 
               $CellContext`qp[3]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {5, 7}, {
               7, 1}, {8, 2}, {9, 4}, {10, 6}, {11, 7}, {12, 1}, {13, 5}, {14,
                5}, {15, 3}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 0.9912186583163116, 2.5598680565986482`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 2.5612341731678905`, 2.179947641453159}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 3.1527864822644345`, 2.5919003624177948`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.1181954624809847`, 2.9269818413744773`}, {
                 2.0569573321639707`, 3.852390823493727}}, 
                 0.03666760309316813]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9912186583163116, 2.5598680565986482`}, {
                 0.8481351824412202, 1.4735085985738818`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.9912186583163116, 2.5598680565986482`}, {
                 0.22671979596847347`, 3.0598731378381268`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8481351824412202, 1.4735085985738818`}, {
                 1.8462056739307806`, 0.8932708861699981}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8481351824412202, 1.4735085985738818`}, {0., 
                 1.1334961670512822`}}, 0.03666760309316813]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.8462056739307806`, 0.8932708861699981}, {
                 3.021378064331556, 1.4418135078876704`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.8462056739307806`, 0.8932708861699981}, {
                 1.6294921937659348`, 0.}}, 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 2.5612341731678905`, 2.179947641453159}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 3.1527864822644345`, 2.5919003624177948`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 3.526579811898227, 0.6478754164434388}}, 
                 0.03666760309316813]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.021378064331556, 1.4418135078876704`}, {
                 3.9472046350890926`, 1.2462613765579331`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.5612341731678905`, 2.179947641453159}, {
                 2.197250343045667, 1.7525443943887749`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1527864822644345`, 2.5919003624177948`}, {
                 3.895760045433459, 3.1607967774071897`}}, 
                 0.03666760309316813]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{2.1181954624809847`, 2.9269818413744773`}, 
                0.13788885807101922`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.9912186583163116, 2.5598680565986482`}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8481351824412202, 1.4735085985738818`}, 
                0.13788885807101922`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.8462056739307806`, 0.8932708861699981}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.021378064331556, 1.4418135078876704`}, 
                0.13788885807101922`], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.5612341731678905`, 2.179947641453159}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.1527864822644345`, 2.5919003624177948`}, 
                0.13788885807101922`], 
               GrayLevel[1], StripOnInput -> False], {
               DiskBox[{0.22671979596847347`, 3.0598731378381268`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.22671979596847347`, 3.0598731378381268`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.6294921937659348`, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.6294921937659348`, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.197250343045667, 1.7525443943887749`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.197250343045667, 1.7525443943887749`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.895760045433459, 3.1607967774071897`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.895760045433459, 3.1607967774071897`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.0569573321639707`, 3.852390823493727}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.0569573321639707`, 3.852390823493727}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.526579811898227, 0.6478754164434388}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.526579811898227, 0.6478754164434388}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.9472046350890926`, 1.2462613765579331`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.9472046350890926`, 1.2462613765579331`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 1.1334961670512822`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 1.1334961670512822`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`b[1], 
               $CellContext`w[2], 
               $CellContext`b[2], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[2], 
               $CellContext`p[3], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 3}, {9, 5}, {10, 6}, {11, 4}, {12, 2}, {13, 2}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
                  3] -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 0.8810415595561489, 2.2775460782257713`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 1.755694310134461, 0.8858919059425169}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 3.1480251309022615`, 2.3304824324583757`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {
                 1.118630542171723, 1.2957816485003588`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {
                 0.5046614334969053, 3.1076847042037183`}}, 
                 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {0., 
                 2.556513822316831}}, 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.118630542171723, 1.2957816485003588`}, {
                 2.3079210349917005`, 0.8529003169306418}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.118630542171723, 1.2957816485003588`}, {
                 0.2705076541323319, 0.9204372678640937}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 1.755694310134461, 0.8858919059425169}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 3.3087924469163683`, 1.3438199266806374`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 2.681289697226183, 0.}}, 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.755694310134461, 0.8858919059425169}, {
                 1.4124931663023106`, 0.007076965935784774}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3087924469163683`, 1.3438199266806374`}, {
                 3.1480251309022615`, 2.3304824324583757`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3087924469163683`, 1.3438199266806374`}, {
                 4.166375183697195, 1.0263421880546395`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                ArrowBox[{{3.1480251309022615`, 2.3304824324583757`}, {
                 3.438255726554985, 3.189342192745917}}, 
                 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1480251309022615`, 2.3304824324583757`}, {
                 3.989793716642237, 2.698218655089083}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.971591709143525, 1.9667878515368518`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8810415595561489, 2.2775460782257713`}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.118630542171723, 1.2957816485003588`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.3079210349917005`, 0.8529003169306418}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.755694310134461, 0.8858919059425169}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.3087924469163683`, 1.3438199266806374`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.1480251309022615`, 2.3304824324583757`}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{0.2705076541323319, 0.9204372678640937}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.2705076541323319, 0.9204372678640937}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.4124931663023106`, 0.007076965935784774}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.4124931663023106`, 0.007076965935784774}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.166375183697195, 1.0263421880546395`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.166375183697195, 1.0263421880546395`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.681289697226183, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.681289697226183, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.5046614334969053, 3.1076847042037183`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.5046614334969053, 3.1076847042037183`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 2.556513822316831}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 2.556513822316831}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.438255726554985, 3.189342192745917}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.438255726554985, 3.189342192745917}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.989793716642237, 2.698218655089083}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.989793716642237, 2.698218655089083}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics", 
         DynamicModuleBox[{Typeset`graph = HoldComplete[
             Graph[{
               $CellContext`w[1], 
               $CellContext`b[1], 
               $CellContext`w[2], 
               $CellContext`b[2], 
               $CellContext`w[3], 
               $CellContext`w[4], 
               $CellContext`b[3], 
               $CellContext`p[1], 
               $CellContext`p[3], 
               $CellContext`p[2], 
               $CellContext`q[2], 
               $CellContext`qp[3], 
               $CellContext`pq[3], 
               $CellContext`qp[1], 
               $CellContext`pq[1]}, {
              Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {4, 6}, {6, 7}, {
               7, 1}, {8, 3}, {9, 5}, {10, 6}, {11, 4}, {12, 2}, {13, 2}, {14,
                7}, {15, 7}}}, {EdgeStyle -> {UndirectedEdge[
                   $CellContext`pq[3], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[3], 
                   $CellContext`w[1]] -> {
                   CapForm["Round"], 
                   Thickness[Large], 
                   RGBColor[0., 0.545, 0.75]}, UndirectedEdge[
                   $CellContext`p[3], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[2], 
                   $CellContext`b[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[4]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[3], 
                   $CellContext`b[1]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`w[4], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`pq[1], 
                   $CellContext`b[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`b[2], 
                   $CellContext`w[3]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`w[1], 
                   $CellContext`b[1]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`p[1], 
                   $CellContext`w[2]] -> {
                   CapForm["Round"], 
                   GrayLevel[0], 
                   Thickness[Large]}, UndirectedEdge[
                   $CellContext`qp[1], 
                   $CellContext`b[3]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}, UndirectedEdge[
                   $CellContext`q[2], 
                   $CellContext`b[2]] -> {
                   Dashing[{Small, Small}], 
                   Thickness[Large], 
                   GrayLevel[0]}}, ImageSize -> {200, 200}, 
               VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
                  2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
                  2] -> $CellContext`p[2], $CellContext`qp[
                  1] -> $CellContext`qp[1], $CellContext`pq[
                  1] -> $CellContext`pq[1], $CellContext`qp[
                  3] -> $CellContext`qp[3], $CellContext`p[
                  1] -> $CellContext`p[1], $CellContext`pq[
                  3] -> $CellContext`pq[3]}, 
               VertexSize -> {$CellContext`q[2] -> 
                 0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[3]
                   -> {"Scaled", 0.05}, $CellContext`w[4] -> {
                  "Scaled", 0.05}, $CellContext`b[2] -> {
                  "Scaled", 0.05}, $CellContext`qp[3] -> 
                 0, $CellContext`qp[1] -> 0, $CellContext`p[3] -> 
                 0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[
                  2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
                 0, $CellContext`p[1] -> 0, $CellContext`pq[1] -> 
                 0, $CellContext`pq[3] -> 
                 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
               VertexStyle -> {$CellContext`b[2] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
                 GrayLevel[1], $CellContext`w[3] -> 
                 GrayLevel[1], $CellContext`b[1] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
                 RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
                 GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
          TagBox[
           GraphicsGroupBox[{{
              Directive[
               Opacity[0.7], 
               Hue[0.6, 0.7, 0.5]], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 0.8810415595561489, 2.2775460782257713`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 1.755694310134461, 0.8858919059425169}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.971591709143525, 1.9667878515368518`}, {
                 3.1480251309022615`, 2.3304824324583757`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                Thickness[Large], 
                RGBColor[0., 0.545, 0.75]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {
                 1.118630542171723, 1.2957816485003588`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {
                 0.5046614334969053, 3.1076847042037183`}}, 
                 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{0.8810415595561489, 2.2775460782257713`}, {0., 
                 2.556513822316831}}, 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.118630542171723, 1.2957816485003588`}, {
                 2.3079210349917005`, 0.8529003169306418}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.118630542171723, 1.2957816485003588`}, {
                 0.2705076541323319, 0.9204372678640937}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 1.755694310134461, 0.8858919059425169}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 3.3087924469163683`, 1.3438199266806374`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{2.3079210349917005`, 0.8529003169306418}, {
                 2.681289697226183, 0.}}, 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{1.755694310134461, 0.8858919059425169}, {
                 1.4124931663023106`, 0.007076965935784774}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3087924469163683`, 1.3438199266806374`}, {
                 3.1480251309022615`, 2.3304824324583757`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.3087924469163683`, 1.3438199266806374`}, {
                 4.166375183697195, 1.0263421880546395`}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1480251309022615`, 2.3304824324583757`}, {
                 3.438255726554985, 3.189342192745917}}, 
                 0.03805787523005949]}, {
                Dashing[{Small, Small}], 
                Thickness[Large], 
                GrayLevel[0]}, StripOnInput -> False], 
              StyleBox[{
                Arrowheads[0.], 
                
                ArrowBox[{{3.1480251309022615`, 2.3304824324583757`}, {
                 3.989793716642237, 2.698218655089083}}, 
                 0.03805787523005949]}, {
                CapForm["Round"], 
                GrayLevel[0], 
                Thickness[Large]}, StripOnInput -> False]}, {
              Directive[
               Hue[0.6, 0.2, 0.8], 
               EdgeForm[
                Directive[
                 GrayLevel[0], 
                 Opacity[0.7]]]], 
              StyleBox[
               
               DiskBox[{1.971591709143525, 1.9667878515368518`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{0.8810415595561489, 2.2775460782257713`}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.118630542171723, 1.2957816485003588`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{2.3079210349917005`, 0.8529003169306418}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{1.755694310134461, 0.8858919059425169}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.3087924469163683`, 1.3438199266806374`}, 
                0.1311739917860939], 
               GrayLevel[1], StripOnInput -> False], 
              StyleBox[
               
               DiskBox[{3.1480251309022615`, 2.3304824324583757`}, 
                0.1311739917860939], 
               RGBColor[0.6, 0.6, 0.7765], StripOnInput -> False], {
               DiskBox[{0.2705076541323319, 0.9204372678640937}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.2705076541323319, 0.9204372678640937}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{1.4124931663023106`, 0.007076965935784774}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {1.4124931663023106`, 0.007076965935784774}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{4.166375183697195, 1.0263421880546395`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"p", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {4.166375183697195, 1.0263421880546395`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{2.681289697226183, 0.}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"q", "(", "2", ")"}], TraditionalForm], 
                Offset[{2, 2}, {2.681289697226183, 0.}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0.5046614334969053, 3.1076847042037183`}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0.5046614334969053, 3.1076847042037183`}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{0., 2.556513822316831}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "3", ")"}], TraditionalForm], 
                Offset[{2, 2}, {0., 2.556513822316831}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.438255726554985, 3.189342192745917}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"qp", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.438255726554985, 3.189342192745917}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, {
               DiskBox[{3.989793716642237, 2.698218655089083}, 0.], 
               InsetBox[
                FormBox[
                 RowBox[{"pq", "(", "1", ")"}], TraditionalForm], 
                Offset[{2, 2}, {3.989793716642237, 2.698218655089083}], 
                ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}}}], 
           MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
          False]], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {200, 200}, 
         DefaultBaseStyle -> {
          "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
           Hue[0.8, 1., 0.6]}}]}, "RowWithSeparators"],StyleBox[
     "\"}\"", FontSize -> 40, FontFamily -> "Times", StripOnInput -> False]},
    "RowDefault"]}], "}"}]], "Output",
 CellChangeTimes->{3.754993002333468*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"b2931c91-94f8-403e-a95e-deb15ffb9535"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Drawing Three Loop Leading Singularities and GRT seeds", "Section",
 CellChangeTimes->{{3.75484943532619*^9, 3.754849441513277*^9}, {
  3.754908500258844*^9, 
  3.754908501028082*^9}},ExpressionUUID->"ffd01e99-7bb4-4f27-b3d5-\
da8b704e175e"],

Cell[BoxData[
 RowBox[{"drawMHVcut", "/@", 
  RowBox[{"(", 
   RowBox[{"threeLoopLSdata", "[", 
    RowBox[{"[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "50", ",", "94"}], "}"}], "]"}], "]"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.7548494440135317`*^9, 3.754849484583568*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"82ad09c8-4829-4a0c-adaa-59a2e3445436"],

Cell[CellGroupData[{

Cell["Illustrations of Three-Loop GRTs:", "Subsection",
 CellChangeTimes->{{3.7548494981720667`*^9, 
  3.754849502219677*^9}},ExpressionUUID->"5fb341f9-e41b-4d2a-9349-\
18e82f64b0c4"],

Cell[BoxData[
 RowBox[{"drawGRTterms", "/@", 
  RowBox[{"threeLoopGRTseedData", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{"11", ",", "50", ",", "200"}], "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754849506093753*^9, 3.7548495191835527`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"693e66ac-76b4-4b2e-a53d-7c6fe3cdd25f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Illustrations of Numeric/Analytic Expansions", "Section",
 CellChangeTimes->{{3.754908503576991*^9, 
  3.75490851041523*^9}},ExpressionUUID->"d541df12-f424-42b2-aa3c-\
2f99fcbae70e"],

Cell[CellGroupData[{

Cell["\<\
An generic non-planar example\[LongDash]with automatically-generated external \
leg specifications\
\>", "Subsection",
 CellChangeTimes->{{3.7549127115028543`*^9, 3.754912717129198*^9}, {
  3.754913011125033*^9, 3.7549130165717087`*^9}, {3.754917814124778*^9, 
  3.7549178238348103`*^9}},ExpressionUUID->"1ef2e0a4-820b-4637-8008-\
50f66b72d47d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawMHVcut", "[", 
  RowBox[{"twoLoopLSdata", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7549085436894693`*^9, 3.754908553154188*^9}, {
  3.754908625236919*^9, 3.754908637640431*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"35fa50b1-edf0-4836-b5cb-46b5050511e9"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`b[1], 
       $CellContext`w[1], 
       $CellContext`b[2], 
       $CellContext`w[2], 
       $CellContext`b[3], 
       $CellContext`w[3], 
       $CellContext`w[4], 
       $CellContext`p[1], 
       $CellContext`p[2], 
       $CellContext`p[3], 
       $CellContext`p[4], 
       $CellContext`q[1], 
       $CellContext`q[2], 
       $CellContext`q[3]}, {
      Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {5, 7}, {7, 1}, {
       8, 2}, {9, 4}, {10, 6}, {11, 7}, {12, 1}, {13, 5}, {14, 3}}}, {
      EdgeStyle -> {UndirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`q[2], 
           $CellContext`b[3]] -> {
           Dashing[{Small, Small}], 
           Thickness[Large], 
           GrayLevel[0]}, UndirectedEdge[
           $CellContext`q[3], 
           $CellContext`b[2]] -> {
           Dashing[{Small, Small}], 
           Thickness[Large], 
           GrayLevel[0]}, UndirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`w[3], 
           $CellContext`b[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[3], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`q[1], 
           $CellContext`b[1]] -> {
           Dashing[{Small, Small}], 
           Thickness[Large], 
           GrayLevel[0]}, UndirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[4], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[2], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}}, ImageSize -> {200, 200}, 
       VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
          2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
          2] -> $CellContext`p[2], $CellContext`q[1] -> $CellContext`q[
          1], $CellContext`q[3] -> $CellContext`q[3], $CellContext`p[
          1] -> $CellContext`p[1], $CellContext`p[4] -> $CellContext`p[4]}, 
       VertexSize -> {$CellContext`q[2] -> 
         0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[3] -> {
          "Scaled", 0.05}, $CellContext`w[4] -> {
          "Scaled", 0.05}, $CellContext`p[4] -> 
         0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
         0, $CellContext`p[3] -> 
         0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
          "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
         0, $CellContext`q[3] -> 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
       VertexStyle -> {$CellContext`b[2] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
         GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
         GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.74601160390631, 2.2771949501399433`}, {
           1.5568026247661106`, 2.424714126058902}}, 0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.74601160390631, 2.2771949501399433`}, {
           3.3987259145808606`, 1.3303506398564418`}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.74601160390631, 2.2771949501399433`}, {
           3.3987979031515816`, 1.84597540899505}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{2.74601160390631, 2.2771949501399433`}, {
           2.968517902873496, 3.1739930811445696`}}, 0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{1.5568026247661106`, 2.424714126058902}, {
           0.9129768982173292, 1.5885134879392324`}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{1.5568026247661106`, 2.424714126058902}, {
           1.0427821547237246`, 3.177080718553787}}, 0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{0.9129768982173292, 1.5885134879392324`}, {
           1.5559043107704094`, 0.752531548341171}}, 0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{0.9129768982173292, 1.5885134879392324`}, {0., 
           1.5891313276193861`}}, 0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{1.5559043107704094`, 0.752531548341171}, {
           2.7449504658766237`, 0.8994709385280637}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{1.5559043107704094`, 0.752531548341171}, {
           1.0419165839037177`, 0.}}, 0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.7449504658766237`, 0.8994709385280637}, {
           3.3987259145808606`, 1.3303506398564418`}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.7449504658766237`, 0.8994709385280637}, {
           3.3987979031515816`, 1.84597540899505}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{2.7449504658766237`, 0.8994709385280637}, {
           2.9674253715088015`, 0.002416524729141889}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{3.3987259145808606`, 1.3303506398564418`}, {
           4.259391269615865, 0.9133021351948386}}, 
           0.038638529415095754`]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{3.3987979031515816`, 1.84597540899505}, {
           4.2595329470362895`, 2.2628120674921317`}}, 
           0.038638529415095754`]}}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{2.74601160390631, 2.2771949501399433}, 
          0.13284733441787114]}, 
        {GrayLevel[1], 
         DiskBox[{1.5568026247661106, 2.424714126058902}, 
          0.13284733441787114]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{0.9129768982173292, 1.5885134879392324}, 
          0.13284733441787114]}, 
        {GrayLevel[1], 
         DiskBox[{1.5559043107704094, 0.752531548341171}, 
          0.13284733441787114]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{2.7449504658766237, 0.8994709385280637}, 
          0.13284733441787114]}, 
        {GrayLevel[1], 
         DiskBox[{3.3987259145808606, 1.3303506398564418}, 
          0.13284733441787114]}, 
        {GrayLevel[1], 
         DiskBox[{3.3987979031515816, 1.84597540899505}, 
          0.13284733441787114]}, {
         DiskBox[{1.0427821547237246, 3.177080718553787}, 0.], InsetBox[
          RowBox[{"p", "(", "1", ")"}], 
          Offset[{2, 2}, {1.0427821547237246, 3.177080718553787}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{1.0419165839037177, 0.}, 0.], 
         InsetBox[
          RowBox[{"p", "(", "2", ")"}], 
          Offset[{2, 2}, {1.0419165839037177, 0.}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.259391269615865, 0.9133021351948386}, 0.], InsetBox[
          RowBox[{"p", "(", "3", ")"}], 
          Offset[{2, 2}, {4.259391269615865, 0.9133021351948386}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.2595329470362895, 2.2628120674921317}, 0.], InsetBox[
          RowBox[{"p", "(", "4", ")"}], 
          Offset[{2, 2}, {4.2595329470362895, 2.2628120674921317}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.968517902873496, 3.1739930811445696}, 0.], InsetBox[
          RowBox[{"q", "(", "1", ")"}], 
          Offset[{2, 2}, {2.968517902873496, 3.1739930811445696}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.9674253715088015, 0.002416524729141889}, 0.], InsetBox[
          RowBox[{"q", "(", "2", ")"}], 
          Offset[{2, 2}, {2.9674253715088015, 0.002416524729141889}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 1.5891313276193861}, 0.], 
         InsetBox[
          RowBox[{"q", "(", "3", ")"}], 
          Offset[{2, 2}, {0., 1.5891313276193861}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{200, 200}]], "Output",
 CellChangeTimes->{{3.754908549648983*^9, 3.7549085533981733`*^9}, {
   3.7549086256175613`*^9, 3.754908637929344*^9}, 3.75499303466014*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"dc1439ea-9b88-44b0-aec4-88ee0e5fd3e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"kinParts", ",", "colorParts"}], "}"}], "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"ddmExpandLS", "[", 
    RowBox[{"twoLoopLSdata", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7549085345983543`*^9, 3.754908557298191*^9}, {
  3.7549086099626007`*^9, 3.754908639787171*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"066082fd-9f59-4c24-8a13-aea4c8df9637"],

Cell[BoxData[
 RowBox[{"colorParts", "//", "fGraphToTraces"}]], "Input",
 CellChangeTimes->{{3.754908566319893*^9, 3.754908574961952*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b08ef894-829c-4603-b018-449be8ef1d92"],

Cell[CellGroupData[{

Cell["\<\
Checking the equivalence of formulae (14) and (10) in the Letter for \
\[CapitalGamma][a,b,...,c]\
\>", "Subsubsection",
 CellChangeTimes->{{3.754917833361512*^9, 
  3.7549178618164988`*^9}},ExpressionUUID->"c49362af-ab1a-46c2-be8b-\
4992a92830e2"],

Cell[BoxData[
 RowBox[{"randomKinematics", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.754908667098802*^9, 3.754908668893838*^9}, 
   3.754913262376589*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"e0828000-973a-46fb-9379-f3d64d1ce4d3"],

Cell[BoxData[{
 RowBox[{"compactFormulae", "=", 
  RowBox[{"kinParts", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", "x__", "]"}], "\[RuleDelayed]", 
     RowBox[{"orderedMHVfunction", "[", "x", "]"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"compactFormulaeN", "=", 
  RowBox[{"evaluate", "[", "compactFormulae", "]"}]}]}], "Input",
 CellChangeTimes->{{3.754908585723115*^9, 3.754908605590055*^9}, {
  3.754908670839695*^9, 3.754908671926085*^9}, {3.754913263131454*^9, 
  3.7549133133185673`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"43f29960-ad85-4d1e-bcbc-c8797aff79a6"],

Cell[BoxData[{
 RowBox[{"ptSumFormulae", "=", 
  RowBox[{"kinParts", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", "x__", "]"}], "\[RuleDelayed]", 
     RowBox[{"orderedMHVfunctionV2", "[", "x", "]"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ptSumFormulaeN", "=", 
  RowBox[{"evaluate", "[", "ptSumFormulae", "]"}]}]}], "Input",
 CellChangeTimes->{{3.754908653489812*^9, 3.754908676689554*^9}, {
  3.7549133039527683`*^9, 3.7549133236238623`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2530ac1c-bf66-40fc-8c43-bcd87e8a61a5"],

Cell[BoxData[
 RowBox[{"ptSumFormulaeN", "===", "compactFormulaeN"}]], "Input",
 CellChangeTimes->{{3.7549133273636417`*^9, 3.754913329433569*^9}, {
  3.754993067198058*^9, 3.754993067850156*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e96295dd-da1f-4bda-943d-84d4e1173c56"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example usage: specifying legs", "Subsection",
 CellChangeTimes->{{3.7549130000777493`*^9, 
  3.7549130064914007`*^9}},ExpressionUUID->"407b7098-0f43-47a8-8c4a-\
fceacb509a18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawMHVcut", "[", 
  RowBox[{"twoLoopLSdata", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.754912615286364*^9, 3.754912615447497*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f13803d3-21d4-44c3-82bd-4db4d4103b6d"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`b[1], 
       $CellContext`w[1], 
       $CellContext`b[2], 
       $CellContext`w[2], 
       $CellContext`w[3], 
       $CellContext`b[3], 
       $CellContext`w[4], 
       $CellContext`p[1], 
       $CellContext`p[2], 
       $CellContext`p[3], 
       $CellContext`p[4], 
       $CellContext`q[1], 
       $CellContext`q[2], 
       $CellContext`q[3]}, {
      Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}, {1, 5}, {5, 6}, {6, 7}, {7, 1}, {
       8, 2}, {9, 4}, {10, 5}, {11, 7}, {12, 1}, {13, 3}, {14, 6}}}, {
      EdgeStyle -> {UndirectedEdge[
           $CellContext`w[3], 
           $CellContext`b[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`q[3], 
           $CellContext`b[3]] -> {
           Dashing[{Small, Small}], 
           Thickness[Large], 
           GrayLevel[0]}, UndirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[3], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`q[1], 
           $CellContext`b[1]] -> {
           Dashing[{Small, Small}], 
           Thickness[Large], 
           GrayLevel[0]}, UndirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[4], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`p[2], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, UndirectedEdge[
           $CellContext`q[2], 
           $CellContext`b[2]] -> {
           Dashing[{Small, Small}], 
           Thickness[Large], 
           GrayLevel[0]}}, ImageSize -> {200, 200}, 
       VertexLabels -> {$CellContext`q[2] -> $CellContext`q[
          2], $CellContext`p[3] -> $CellContext`p[3], $CellContext`p[
          2] -> $CellContext`p[2], $CellContext`q[1] -> $CellContext`q[
          1], $CellContext`q[3] -> $CellContext`q[3], $CellContext`p[
          1] -> $CellContext`p[1], $CellContext`p[4] -> $CellContext`p[4]}, 
       VertexSize -> {$CellContext`q[2] -> 
         0, $CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[3] -> {
          "Scaled", 0.05}, $CellContext`w[4] -> {
          "Scaled", 0.05}, $CellContext`p[4] -> 
         0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`q[1] -> 
         0, $CellContext`p[3] -> 
         0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`w[2] -> {
          "Scaled", 0.05}, $CellContext`p[2] -> 0, $CellContext`p[1] -> 
         0, $CellContext`q[3] -> 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
       VertexStyle -> {$CellContext`b[2] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
         GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
         GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.8058285900161013`, 1.4198753158052273`}, {
           1.757853454872537, 0.8145690716938809}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.8058285900161013`, 1.4198753158052273`}, {
           1.638241458420623, 1.788898565525289}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.8058285900161013`, 1.4198753158052273`}, {
           3.8544316618720638`, 0.8146778575163843}}, 
           0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{2.8058285900161013`, 1.4198753158052273`}, {
           3.9729276425919586`, 1.788819317332782}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{2.8058285900161013`, 1.4198753158052273`}, {
           2.8060877239331203`, 2.2283613970427307`}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{1.757853454872537, 0.8145690716938809}, {
           0.9126321504224031, 1.2147452724262082`}}, 
           0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{1.757853454872537, 0.8145690716938809}, {
           1.3789250517299798`, 0.}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{0.9126321504224031, 1.2147452724262082`}, {
           1.638241458420623, 1.788898565525289}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{0.9126321504224031, 1.2147452724262082`}, {0., 
           1.120343669148175}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{1.638241458420623, 1.788898565525289}, {
           1.085843210903188, 2.5136847836647798`}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{3.8544316618720638`, 0.8146778575163843}, {
           4.699262361553485, 1.2149508494331873`}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{3.8544316618720638`, 0.8146778575163843}, {
           4.234483741307726, 0.0007583501469934362}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{4.699262361553485, 1.2149508494331873`}, {
           3.9729276425919586`, 1.788819317332782}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{4.699262361553485, 1.2149508494331873`}, {
           5.611347898523274, 1.1213436046811744`}}, 0.04643395114056545]}}, 
        {GrayLevel[0], Thickness[Large], CapForm["Round"], 
         {Arrowheads[0.], 
          ArrowBox[{{3.9729276425919586`, 1.788819317332782}, {
           4.526033781927259, 2.5125432416390847`}}, 
           0.04643395114056545]}}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{2.8058285900161013, 1.4198753158052273}, 
          0.1537161272237916]}, 
        {GrayLevel[1], 
         DiskBox[{1.757853454872537, 0.8145690716938809}, 
          0.1537161272237916]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{0.9126321504224031, 1.2147452724262082}, 
          0.1537161272237916]}, 
        {GrayLevel[1], 
         DiskBox[{1.638241458420623, 1.788898565525289}, 0.1537161272237916]}, 
        {GrayLevel[1], 
         DiskBox[{3.8544316618720638, 0.8146778575163843}, 
          0.1537161272237916]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{4.699262361553485, 1.2149508494331873}, 
          0.1537161272237916]}, 
        {GrayLevel[1], 
         DiskBox[{3.9729276425919586, 1.788819317332782}, 
          0.1537161272237916]}, {DiskBox[{1.3789250517299798, 0.}, 0.], 
         InsetBox[
          RowBox[{"p", "(", "1", ")"}], 
          Offset[{2, 2}, {1.3789250517299798, 0.}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.085843210903188, 2.5136847836647798}, 0.], InsetBox[
          RowBox[{"p", "(", "2", ")"}], 
          Offset[{2, 2}, {1.085843210903188, 2.5136847836647798}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.234483741307726, 0.0007583501469934362}, 0.], InsetBox[
          RowBox[{"p", "(", "3", ")"}], 
          Offset[{2, 2}, {4.234483741307726, 0.0007583501469934362}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.526033781927259, 2.5125432416390847}, 0.], InsetBox[
          RowBox[{"p", "(", "4", ")"}], 
          Offset[{2, 2}, {4.526033781927259, 2.5125432416390847}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.8060877239331203, 2.2283613970427307}, 0.], InsetBox[
          RowBox[{"q", "(", "1", ")"}], 
          Offset[{2, 2}, {2.8060877239331203, 2.2283613970427307}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 1.120343669148175}, 0.], 
         InsetBox[
          RowBox[{"q", "(", "2", ")"}], 
          Offset[{2, 2}, {0., 1.120343669148175}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.611347898523274, 1.1213436046811744}, 0.], InsetBox[
          RowBox[{"q", "(", "3", ")"}], 
          Offset[{2, 2}, {5.611347898523274, 1.1213436046811744}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{200, 200}]], "Output",
 CellChangeTimes->{3.754912615895582*^9, 3.754993081309431*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"63a4b905-4c58-469e-953d-d1ef193c9f6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontSlant->"Italic"],
 ": making q[1] consist of an empty set of legs {}"
}], "Subsubsection",
 CellChangeTimes->{{3.754913106303335*^9, 
  3.7549131247670193`*^9}},ExpressionUUID->"59c23073-f69b-41ab-be47-\
3979a3bf9cd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"kinParts", ",", "colorParts"}], "}"}], "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"ddmExpandLS", "[", 
    RowBox[{
     RowBox[{"twoLoopLSdata", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"{", "1", "}"}]}], ",", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"{", "4", "}"}]}], ",", 
       RowBox[{
        RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"{", "5", "}"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"{", "6", "}"}]}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754913132637396*^9, 3.7549131402615747`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7bfcf6f6-448b-4bb4-b813-e2dcb35686cd"],

Cell[BoxData[{
 RowBox[{"randomKinematics", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kinParts", ".", "colorParts"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{"orderedMHVfunction", "[", "x", "]"}]}], "}"}]}], "//", 
   "fGraphToTraces"}], "//", "evaluate"}]}], "Input",
 CellChangeTimes->{{3.754913151576747*^9, 3.754913167102244*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d680cf16-c0c2-47a9-ac1d-93b6def6e68a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontSlant->"Italic"],
 ": making q[1] consist of a a single massless leg {4}"
}], "Subsubsection",
 CellChangeTimes->{{3.754913106303335*^9, 3.7549131247670193`*^9}, {
  3.754913189544634*^9, 
  3.754913198702667*^9}},ExpressionUUID->"9daa8450-9c3b-4ea2-b110-\
234e615102c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"kinParts", ",", "colorParts"}], "}"}], "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"ddmExpandLS", "[", 
    RowBox[{
     RowBox[{"twoLoopLSdata", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"{", "1", "}"}]}], ",", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"{", "4", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"{", "5", "}"}]}], ",", 
       RowBox[{
        RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"{", "6", "}"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"{", "7", "}"}]}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754913132637396*^9, 3.7549131402615747`*^9}, {
  3.754913201187209*^9, 3.75491320564205*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b1f63a74-7d6a-4000-85ed-26c520dc1f23"],

Cell[BoxData[{
 RowBox[{"randomKinematics", "[", "7", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kinParts", ".", "colorParts"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{"orderedMHVfunction", "[", "x", "]"}]}], "}"}]}], "//", 
   "fGraphToTraces"}], "//", "evaluate"}]}], "Input",
 CellChangeTimes->{{3.754913151576747*^9, 3.754913167102244*^9}, {
  3.754913207888152*^9, 3.75491320809857*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"0c2be8a7-c5dc-4745-89fa-8c54a59df7bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontSlant->"Italic"],
 ": making q[1] consist of the two legs {4,5}"
}], "Subsubsection",
 CellChangeTimes->{{3.754913066251336*^9, 
  3.754913101026637*^9}},ExpressionUUID->"1da2a784-fcbe-4f4a-a572-\
4685256d2102"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"kinParts", ",", "colorParts"}], "}"}], "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"ddmExpandLS", "[", 
    RowBox[{
     RowBox[{"twoLoopLSdata", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"{", "1", "}"}]}], ",", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"{", "6", "}"}]}], ",", 
       RowBox[{
        RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"{", "7", "}"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"{", "8", "}"}]}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754912627279345*^9, 3.754912700346717*^9}, {
  3.7549128360150967`*^9, 3.7549128430155277`*^9}, {3.754913041011874*^9, 
  3.7549130498144712`*^9}, {3.754913093575993*^9, 3.754913095275753*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"3b5fa5c8-ac40-484a-b323-b3152f52818a"],

Cell[BoxData[{
 RowBox[{"randomKinematics", "[", "8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kinParts", ".", "colorParts"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{"orderedMHVfunction", "[", "x", "]"}]}], "}"}]}], "//", 
   "fGraphToTraces"}], "//", "evaluate"}]}], "Input",
 CellChangeTimes->{{3.754912855542973*^9, 3.754912892226968*^9}, {
  3.754913220645252*^9, 
  3.75491323983355*^9}},ExpressionUUID->"da076aed-2f13-4e57-8ba5-\
6147c4d8a7e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1261, 886},
WindowMargins->{{Automatic, 39}, {111, Automatic}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1728, 42, 199, "Input",ExpressionUUID->"bfedd8d6-aef8-4339-b532-f574f624607a"],
Cell[2289, 64, 441, 11, 68, "Input",ExpressionUUID->"da1cc274-9e66-4c59-b9ee-64204ebb5578",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[2755, 79, 194, 3, 67, "Section",ExpressionUUID->"153a5eab-b4d0-4340-9cb9-07ea35b6f307"],
Cell[CellGroupData[{
Cell[2974, 86, 172, 3, 54, "Subsection",ExpressionUUID->"105cafb8-3ed3-4f5b-8674-d15c30a64195"],
Cell[3149, 91, 6492, 168, 556, "Input",ExpressionUUID->"6bfabb03-4b26-4c1b-b5b5-885f3691184f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9678, 264, 176, 3, 54, "Subsection",ExpressionUUID->"a8a8eeca-4ee0-4a7a-8a5a-12d502d20af0"],
Cell[9857, 269, 8355, 210, 724, "Input",ExpressionUUID->"58e56e18-4c3d-4560-8c0c-a6b1c6b61d27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18249, 484, 168, 3, 54, "Subsection",ExpressionUUID->"fec3dcd8-63d5-41f5-8a89-f224a250c6e1"],
Cell[18420, 489, 7091, 173, 535, "Input",ExpressionUUID->"f99013e6-1049-4dfb-bced-265d732dd28a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25548, 667, 188, 3, 54, "Subsection",ExpressionUUID->"000bf6b0-238b-4993-9297-d81180b23196"],
Cell[25739, 672, 14728, 376, 1060, "Input",ExpressionUUID->"a45c6c8b-b7c2-4c77-8a05-41f14ab05eb6"],
Cell[40470, 1050, 179, 3, 30, "Input",ExpressionUUID->"3bce92b2-9d37-49be-b60b-a6953a96ed79"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40698, 1059, 246, 4, 67, "Section",ExpressionUUID->"0b270eed-4390-4a54-859d-42344f39e7da"],
Cell[40947, 1065, 214, 3, 30, "Input",ExpressionUUID->"c2c89d6a-6430-4051-b9e6-1b53ce32f0fc"],
Cell[CellGroupData[{
Cell[41186, 1072, 222, 3, 30, "Input",ExpressionUUID->"e9c487fd-45c8-49f7-89e9-0a31afe9a2e9"],
Cell[41411, 1077, 75651, 1651, 452, "Output",ExpressionUUID->"377f934e-825a-48fe-995d-c442c3e131bb"]
}, Closed]],
Cell[CellGroupData[{
Cell[117099, 2733, 232, 4, 38, "Subsection",ExpressionUUID->"eab5c410-0cc3-4ba9-a926-1d38e222f5ad"],
Cell[CellGroupData[{
Cell[117356, 2741, 226, 3, 30, "Input",ExpressionUUID->"cbdd2f5c-67c9-43cc-ab31-60700fc92f90"],
Cell[117585, 2746, 550372, 12478, 1850, "Output",ExpressionUUID->"b2931c91-94f8-403e-a95e-deb15ffb9535"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[668018, 15231, 247, 4, 67, "Section",ExpressionUUID->"ffd01e99-7bb4-4f27-b3d5-da8b704e175e"],
Cell[668268, 15237, 365, 9, 30, "Input",ExpressionUUID->"82ad09c8-4829-4a0c-adaa-59a2e3445436"],
Cell[CellGroupData[{
Cell[668658, 15250, 183, 3, 54, "Subsection",ExpressionUUID->"5fb341f9-e41b-4d2a-9349-18e82f64b0c4"],
Cell[668844, 15255, 343, 7, 30, "Input",ExpressionUUID->"693e66ac-76b4-4b2e-a53d-7c6fe3cdd25f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[669236, 15268, 188, 3, 67, "Section",ExpressionUUID->"d541df12-f424-42b2-aa3c-2f99fcbae70e"],
Cell[CellGroupData[{
Cell[669449, 15275, 355, 7, 54, "Subsection",ExpressionUUID->"1ef2e0a4-820b-4637-8008-50f66b72d47d"],
Cell[CellGroupData[{
Cell[669829, 15286, 322, 6, 30, "Input",ExpressionUUID->"35fa50b1-edf0-4836-b5cb-46b5050511e9"],
Cell[670154, 15294, 11255, 252, 217, "Output",ExpressionUUID->"dc1439ea-9b88-44b0-aec4-88ee0e5fd3e6"]
}, Open  ]],
Cell[681424, 15549, 452, 10, 30, "Input",ExpressionUUID->"066082fd-9f59-4c24-8a13-aea4c8df9637"],
Cell[681879, 15561, 217, 3, 30, "Input",ExpressionUUID->"b08ef894-829c-4603-b018-449be8ef1d92"],
Cell[CellGroupData[{
Cell[682121, 15568, 258, 6, 45, "Subsubsection",ExpressionUUID->"c49362af-ab1a-46c2-be8b-4992a92830e2"],
Cell[682382, 15576, 240, 4, 30, "Input",ExpressionUUID->"e0828000-973a-46fb-9379-f3d64d1ce4d3"],
Cell[682625, 15582, 617, 13, 52, "Input",ExpressionUUID->"43f29960-ad85-4d1e-bcbc-c8797aff79a6"],
Cell[683245, 15597, 566, 12, 52, "Input",ExpressionUUID->"2530ac1c-bf66-40fc-8c43-bcd87e8a61a5"],
Cell[683814, 15611, 275, 4, 30, "Input",ExpressionUUID->"e96295dd-da1f-4bda-943d-84d4e1173c56"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[684138, 15621, 182, 3, 54, "Subsection",ExpressionUUID->"407b7098-0f43-47a8-8c4a-fceacb509a18"],
Cell[CellGroupData[{
Cell[684345, 15628, 272, 5, 30, "Input",ExpressionUUID->"f13803d3-21d4-44c3-82bd-4db4d4103b6d"],
Cell[684620, 15635, 11057, 244, 217, "Output",ExpressionUUID->"63a4b905-4c58-469e-953d-d1ef193c9f6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[695714, 15884, 268, 7, 45, "Subsubsection",ExpressionUUID->"59c23073-f69b-41ab-be47-3979a3bf9cd4"],
Cell[695985, 15893, 1252, 33, 73, "Input",ExpressionUUID->"7bfcf6f6-448b-4bb4-b813-e2dcb35686cd"],
Cell[697240, 15928, 542, 12, 52, "Input",ExpressionUUID->"d680cf16-c0c2-47a9-ac1d-93b6def6e68a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[697819, 15945, 321, 8, 45, "Subsubsection",ExpressionUUID->"9daa8450-9c3b-4ea2-b110-234e615102c6"],
Cell[698143, 15955, 1305, 34, 73, "Input",ExpressionUUID->"b1f63a74-7d6a-4000-85ed-26c520dc1f23"],
Cell[699451, 15991, 590, 13, 52, "Input",ExpressionUUID->"0c2be8a7-c5dc-4745-89fa-8c54a59df7bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[700078, 16009, 261, 7, 45, "Subsubsection",ExpressionUUID->"1da2a784-fcbe-4f4a-a572-4685256d2102"],
Cell[700342, 16018, 1435, 36, 73, "Input",ExpressionUUID->"3b5fa5c8-ac40-484a-b323-b3152f52818a"],
Cell[701780, 16056, 571, 14, 52, "Input",ExpressionUUID->"da076aed-2f13-4e57-8ba5-6147c4d8a7e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


